Master Integrals for the mixed QCD-QED corrections to the Drell-Yan production of a massive lepton pair

We showcase the calculation of the master integrals needed for the two loop mixed QCD-QED virtual corrections to the neutral current Drell-Yan process $(q\bar{q}\rightarrow l^+ l^-)$. After establishing a basis of 51 master integrals, we cast the latter into canonical form by using the Magnus algorithm. The dependence on the lepton mass is then expanded such that potentially large logarithmic contributions are kept. After determining all boundary constants, we give the coefficients of the Taylor series around four space-time dimensions in terms of generalized polylogarithms up to weight four.

==> anc/canonical-mi.m <==
(* ::Package:: *)

(* Please refer to:

S. Hasan, U. Schubert

"Master Integrals for the mixed EW-QCD corrections to the Drell-Yan production of a massive lepton pair"

[arXiv:2004.14908] *)



(* Description:

This file contains the Master Integrals for Eq.(4.2) *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.3,2.4)

- the integrals are given as functions of x, y and z defined in Eq.(3.1)

- the result is expressed as a Taylor series in ep

- Zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI, MI[n] (n=1,...,51), DYLM is a list of replacement

  rules with the explicit expressions *)


(* Explicit Result *)
DYLM={MI[1] -> -2 + 2*ep*G[{0}, x] + ep^2*(Pi^2 - 2*G[{0, 0}, x]) + 
   ep^3*(-(Pi^2*G[{0}, x]) + 2*G[{0, 0, 0}, x]) + 
   ep^4*(-Pi^4/12 + Pi^2*G[{0, 0}, x] - 2*G[{0, 0, 0, 0}, x]) + 
   ep^5*Help["DYLM", 1], MI[2] -> 2*ep*G[{-1}, x] + 
   ep^2*(-4*G[{-1, -1}, x] - 2*G[{-1, 0}, x]) + 
   ep^3*(-(Pi^2*G[{-1}, x]) + 8*G[{-1, -1, -1}, x] + 4*G[{-1, -1, 0}, x] + 
     2*G[{-1, 0, 0}, x]) + ep^4*(Pi^2*(2*G[{-1, -1}, x] + G[{-1, 0}, x]) - 
     16*G[{-1, -1, -1, -1}, x] - 8*G[{-1, -1, -1, 0}, x] - 
     4*G[{-1, -1, 0, 0}, x] - 2*G[{-1, 0, 0, 0}, x]) + ep^5*Help["DYLM", 2], 
 MI[3] -> -2 + ep*(2*G[{0}, x] + 2*G[{0}, z]) + 
   ep^2*(Pi^2 - 2*G[{0}, x]*G[{0}, z] - 2*G[{0, 0}, x] - 2*G[{0, 0}, z]) + 
   ep^3*(Pi^2*(-G[{0}, x] - G[{0}, z]) + 2*G[{0}, z]*G[{0, 0}, x] + 
     2*G[{0}, x]*G[{0, 0}, z] + 2*G[{0, 0, 0}, x] + 2*G[{0, 0, 0}, z]) + 
   ep^4*(-Pi^4/12 - 2*G[{0, 0}, x]*G[{0, 0}, z] + 
     Pi^2*(G[{0}, x]*G[{0}, z] + G[{0, 0}, x] + G[{0, 0}, z]) - 
     2*G[{0}, z]*G[{0, 0, 0}, x] - 2*G[{0}, x]*G[{0, 0, 0}, z] - 
     2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 0}, z]) + ep^5*Help["DYLM", 3], 
 MI[4] -> ep*(-2*z - G[{0}, z]) + ep^2*(-2*z + G[{0}, x]*(2*z + G[{0}, z]) + 
     G[{0, 0}, z]) + ep^3*(-2*z + Pi^2*(z + G[{0}, z]/2) - 2*z*G[{0, 0}, x] - 
     G[{0}, z]*G[{0, 0}, x] + G[{0}, x]*(2*z - G[{0, 0}, z]) - 
     G[{0, 0, 0}, z]) + ep^4*(-2*z + Pi^2*(z + G[{0}, x]*(-z - G[{0}, z]/2) - 
       G[{0, 0}, z]/2) + G[{0, 0}, x]*(-2*z + G[{0, 0}, z]) + 
     2*z*G[{0, 0, 0}, x] + G[{0}, z]*G[{0, 0, 0}, x] + 
     G[{0}, x]*(2*z + G[{0, 0, 0}, z]) + G[{0, 0, 0, 0}, z]) + 
   ep^5*Help["DYLM", 4], 
 MI[5] -> ep^2*(G[{-1}, x]*((4*z)/x - 2*G[{0}, z]) - 4*z*G[{0}, z] + 
     2*G[{0, -1}, x]) + ep^3*(-4*z + 4*z*G[{0}, x]*G[{0}, z] - 
     (8*z*G[{-1, -1}, x])/x - (4*z*G[{-1, 0}, x])/x + 
     G[{0}, z]*(4*G[{-1, -1}, x] + 2*G[{-1, 0}, x] - 2*G[{0, -1}, x]) + 
     (8*z*G[{0, -1}, x])/x + 4*z*G[{0, 0}, z] + 
     G[{-1}, x]*((4*z)/x - (8*z*G[{0}, z])/x + 2*G[{0, 0}, z]) - 
     4*G[{-1, 0, -1}, x] - 4*G[{0, -1, -1}, x] - 2*G[{0, -1, 0}, x] + 
     2*G[{0, 0, -1}, x]) + 
   ep^4*(Pi^2*(2*z*G[{0}, z] + G[{-1}, x]*((-2*z)/x + G[{0}, z]) - 
       G[{0, -1}, x]) + G[{-1, -1}, x]*((-8*z)/x - 4*G[{0, 0}, z]) + 
     G[{-1, 0}, x]*((-4*z)/x - 2*G[{0, 0}, z]) + 
     2*G[{0, -1}, x]*G[{0, 0}, z] + G[{0}, x]*(4*z - 4*z*G[{0, 0}, z]) + 
     (16*z*G[{-1, -1, -1}, x])/x + (8*z*G[{-1, -1, 0}, x])/x - 
     (16*z*G[{-1, 0, -1}, x])/x + (4*z*G[{-1, 0, 0}, x])/x - 
     (16*z*G[{0, -1, -1}, x])/x - (8*z*G[{0, -1, 0}, x])/x + 
     G[{0}, z]*((16*z*G[{-1, -1}, x])/x + (8*z*G[{-1, 0}, x])/x - 
       (8*z*G[{0, -1}, x])/x - 4*z*G[{0, 0}, x] - 8*G[{-1, -1, -1}, x] - 
       4*G[{-1, -1, 0}, x] + 4*G[{-1, 0, -1}, x] - 2*G[{-1, 0, 0}, x] + 
       4*G[{0, -1, -1}, x] + 2*G[{0, -1, 0}, x] - 2*G[{0, 0, -1}, x]) + 
     (8*z*G[{0, 0, -1}, x])/x + G[{-1}, x]*((-4*z)/x + (8*z*G[{0, 0}, z])/x - 
       2*G[{0, 0, 0}, z]) - 4*z*G[{0, 0, 0}, z] + 8*G[{-1, -1, 0, -1}, x] + 
     8*G[{-1, 0, -1, -1}, x] + 4*G[{-1, 0, -1, 0}, x] - 
     4*G[{-1, 0, 0, -1}, x] + 8*G[{0, -1, -1, -1}, x] + 
     4*G[{0, -1, -1, 0}, x] - 4*G[{0, -1, 0, -1}, x] + 
     2*G[{0, -1, 0, 0}, x] - 4*G[{0, 0, -1, -1}, x] - 2*G[{0, 0, -1, 0}, x] + 
     2*G[{0, 0, 0, -1}, x]) + ep^5*Help["DYLM", 5], 
 MI[6] -> 2 - 4*ep*G[{0}, x] + ep^2*((-4*Pi^2)/3 + 8*G[{0, 0}, x]) + 
   ep^5*Help["DYLM", 6] + ep^3*((8*Pi^2*G[{0}, x])/3 - 16*G[{0, 0, 0}, x] - 
     16*Zeta[3]) + ep^4*((-16*Pi^2*G[{0, 0}, x])/3 + 32*G[{0, 0, 0, 0}, x] + 
     32*G[{0}, x]*Zeta[3]), MI[7] -> -2*ep*G[{-1}, x] + 
   ep^2*(8*G[{-1, -1}, x] - 2*G[{0, -1}, x]) + 
   ep^3*(-32*G[{-1, -1, -1}, x] + 12*G[{-1, 0, -1}, x] + 
     8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x]) + 
   ep^4*(128*G[{-1, -1, -1, -1}, x] - 48*G[{-1, -1, 0, -1}, x] - 
     48*G[{-1, 0, -1, -1}, x] + 12*G[{-1, 0, 0, -1}, x] - 
     32*G[{0, -1, -1, -1}, x] + 12*G[{0, -1, 0, -1}, x] + 
     8*G[{0, 0, -1, -1}, x] - 2*G[{0, 0, 0, -1}, x]) + ep^5*Help["DYLM", 7], 
 MI[8] -> 2 - 4*ep*G[{-1}, x] + ep^2*(16*G[{-1, -1}, x] - 8*G[{0, -1}, x]) + 
   ep^3*(-64*G[{-1, -1, -1}, x] + 24*G[{-1, 0, -1}, x] + 
     32*G[{0, -1, -1}, x] - 8*G[{0, 0, -1}, x]) + 
   ep^4*(256*G[{-1, -1, -1, -1}, x] - 96*G[{-1, -1, 0, -1}, x] - 
     96*G[{-1, 0, -1, -1}, x] + 24*G[{-1, 0, 0, -1}, x] - 
     128*G[{0, -1, -1, -1}, x] + 48*G[{0, -1, 0, -1}, x] + 
     32*G[{0, 0, -1, -1}, x] - 8*G[{0, 0, 0, -1}, x]) + ep^5*Help["DYLM", 8], 
 MI[9] -> 1 + ep^5*Help["DYLM", 9], 
 MI[10] -> -1/4 + ep*(z/y + G[{0}, y] - G[{0}, z]/2) + 
   ep^2*(Pi^2/4 - (2*z)/y - (4*z*G[{0}, y])/y + (2*z*G[{0}, z])/y - 
     2*G[{0, 0}, y] + G[{0, 0}, z]) + ep^5*Help["DYLM", 10] + 
   ep^3*((-4*z)/y + Pi^2*(-(z/y) - G[{0}, y]/3 - G[{0}, z]/6) + 
     (4*z*G[{0}, z])/y + (8*z*G[{0, 0}, y])/y - (4*z*G[{0, 0}, z])/y + 
     4*G[{0, 0, 0}, y] - 2*G[{0, 0, 0}, z] + (11*Zeta[3])/2) + 
   ep^4*((67*Pi^4)/360 - (8*z)/y + (8*z*G[{0}, z])/y + 
     Pi^2*((-2*z)/(3*y) + (4*z*G[{0}, y])/(3*y) + (2*z*G[{0}, z])/(3*y) + 
       (2*G[{0, 0}, y])/3 + G[{0, 0}, z]/3) - (8*z*G[{0, 0}, z])/y - 
     (16*z*G[{0, 0, 0}, y])/y + (8*z*G[{0, 0, 0}, z])/y - 
     8*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 0, 0}, z] + 
     ((-22*z)/y - 6*G[{0}, y] - 5*G[{0}, z])*Zeta[3]), 
 MI[11] -> ep*G[{-1}, x] + ep^2*(-3*G[{-1, -1}, x] + G[{0, -1}, x]) + 
   ep^3*(9*G[{-1, -1, -1}, x] - 3*G[{-1, 0, -1}, x] - 3*G[{0, -1, -1}, x] + 
     G[{0, 0, -1}, x]) + ep^4*(-27*G[{-1, -1, -1, -1}, x] + 
     9*G[{-1, -1, 0, -1}, x] + 9*G[{-1, 0, -1, -1}, x] - 
     3*G[{-1, 0, 0, -1}, x] + 9*G[{0, -1, -1, -1}, x] - 
     3*G[{0, -1, 0, -1}, x] - 3*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x]) + 
   ep^5*Help["DYLM", 11], MI[12] -> ep*(2*G[{-1}, x] - 2*G[{0}, x]) + 
   ep^2*((-2*Pi^2)/3 - 4*G[{-1, -1}, x] - 2*G[{-1, 0}, x] + 2*G[{0, -1}, x] + 
     4*G[{0, 0}, x]) + ep^5*Help["DYLM", 12] + 
   ep^3*(Pi^2*((-2*G[{-1}, x])/3 + (4*G[{0}, x])/3) + 8*G[{-1, -1, -1}, x] + 
     4*G[{-1, -1, 0}, x] - 4*G[{-1, 0, -1}, x] + 4*G[{-1, 0, 0}, x] - 
     4*G[{0, -1, -1}, x] - 2*G[{0, -1, 0}, x] + 2*G[{0, 0, -1}, x] - 
     8*G[{0, 0, 0}, x] - 8*Zeta[3]) + 
   ep^4*(Pi^2*((4*G[{-1, -1}, x])/3 + (4*G[{-1, 0}, x])/3 - 
       (2*G[{0, -1}, x])/3 - (8*G[{0, 0}, x])/3) - 
     16*G[{-1, -1, -1, -1}, x] - 8*G[{-1, -1, -1, 0}, x] + 
     8*G[{-1, -1, 0, -1}, x] - 8*G[{-1, -1, 0, 0}, x] + 
     8*G[{-1, 0, -1, -1}, x] + 4*G[{-1, 0, -1, 0}, x] - 
     4*G[{-1, 0, 0, -1}, x] - 8*G[{-1, 0, 0, 0}, x] + 
     8*G[{0, -1, -1, -1}, x] + 4*G[{0, -1, -1, 0}, x] - 
     4*G[{0, -1, 0, -1}, x] + 4*G[{0, -1, 0, 0}, x] - 
     4*G[{0, 0, -1, -1}, x] - 2*G[{0, 0, -1, 0}, x] + 2*G[{0, 0, 0, -1}, x] + 
     16*G[{0, 0, 0, 0}, x] + (-8*G[{-1}, x] + 16*G[{0}, x])*Zeta[3]), 
 MI[13] -> ep^3*(-2*G[{0, -1, -1}, x] + 2*G[{0, -1, 0}, x]) + 
   ep^4*((2*Pi^2*G[{0, -1}, x])/3 + 10*G[{0, -1, -1, -1}, x] - 
     4*G[{0, -1, -1, 0}, x] - 2*G[{0, -1, 0, -1}, x] - 
     4*G[{0, -1, 0, 0}, x] - 2*G[{0, 0, -1, -1}, x] + 
     2*G[{0, 0, -1, 0}, x]) + ep^5*Help["DYLM", 13], 
 MI[14] -> 1/2 - ep*G[{0}, z] + ep^2*(Pi^2/6 + 2*G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 14] + ep^3*(-(Pi^2*G[{0}, z])/3 - 4*G[{0, 0, 0}, z] + 
     5*Zeta[3]) + ep^4*(Pi^4/4 + (2*Pi^2*G[{0, 0}, z])/3 + 
     8*G[{0, 0, 0, 0}, z] - 10*G[{0}, z]*Zeta[3]), 
 MI[15] -> ep*((-2*z)/y - 2*G[{0}, y] + 2*G[{0}, z]) + 
   ep^2*(-Pi^2/3 + (2*z)/y + G[{0}, y]*((8*z)/y - 2*G[{0}, z]) - 
     (4*z*G[{0}, z])/y + 6*G[{0, 0}, y] - 2*G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 15] + 
   ep^3*((14*z)/y + Pi^2*((2*z)/y + (5*G[{0}, y])/3 - G[{0}, z]) - 
     (20*z*G[{0, 0}, y])/y + G[{0}, z]*((-8*z)/y + 2*G[{0, 0}, y]) + 
     (4*z*G[{0, 0}, z])/y + G[{0}, y]*((4*z)/y + (4*z*G[{0}, z])/y + 
       2*G[{0, 0}, z]) - 14*G[{0, 0, 0}, y] + 2*G[{0, 0, 0}, z] - 
     16*Zeta[3]) + ep^4*(-Pi^4/12 + (2*z)/y + 
     G[{0, 0}, y]*((-16*z)/y - 2*G[{0, 0}, z]) + (8*z*G[{0, 0}, z])/y + 
     Pi^2*((2*z*G[{0}, z])/y + G[{0}, y]*((-6*z)/y + G[{0}, z]) - 
       (13*G[{0, 0}, y])/3 + G[{0, 0}, z]) + 
     G[{0}, z]*((-8*z)/y - (4*z*G[{0, 0}, y])/y - 2*G[{0, 0, 0}, y]) + 
     (44*z*G[{0, 0, 0}, y])/y + G[{0}, y]*((-20*z)/y + (8*z*G[{0}, z])/y - 
       (4*z*G[{0, 0}, z])/y - 2*G[{0, 0, 0}, z]) - (4*z*G[{0, 0, 0}, z])/y + 
     30*G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 0, 0}, z] + 
     ((48*z)/y + 32*G[{0}, y])*Zeta[3]), 
 MI[16] -> 2 + ep*((-4*z)/y - 4*G[{0}, y]) + 
   ep^2*((-4*Pi^2)/3 + (8*z)/y + (16*z*G[{0}, y])/y - (8*z*G[{0}, z])/y + 
     8*G[{0, 0}, y]) + ep^5*Help["DYLM", 16] + 
   ep^3*((8*z)/y + Pi^2*((4*z)/y + (8*G[{0}, y])/3) - (8*z*G[{0}, z])/y + 
     G[{0}, y]*((-8*z)/y + (8*z*G[{0}, z])/y) - (40*z*G[{0, 0}, y])/y + 
     (8*z*G[{0, 0}, z])/y - 16*G[{0, 0, 0}, y] - 16*Zeta[3]) + 
   ep^4*((8*z)/y + Pi^2*((-4*z)/y - (12*z*G[{0}, y])/y + (4*z*G[{0}, z])/y - 
       (16*G[{0, 0}, y])/3) + (8*z*G[{0, 0}, y])/y + 
     G[{0}, z]*((-8*z)/y - (8*z*G[{0, 0}, y])/y) + (8*z*G[{0, 0}, z])/y + 
     G[{0}, y]*((-8*z)/y + (8*z*G[{0}, z])/y - (8*z*G[{0, 0}, z])/y) + 
     (88*z*G[{0, 0, 0}, y])/y - (8*z*G[{0, 0, 0}, z])/y + 
     32*G[{0, 0, 0, 0}, y] + ((96*z)/y + 32*G[{0}, y])*Zeta[3]), 
 MI[17] -> ep^5*Help["DYLM", 17] + 
   ep^3*((4*z)/x + Pi^2*((4*z)/(3*x) + (2*G[{0}, x])/3 - (2*G[{0}, z])/3) + 
     G[{0}, z]*((-4*z)/x - 2*G[{0, 0}, x]) + (4*z*G[{0, 0}, x])/x + 
     (4*z*G[{0, 0}, z])/x + G[{0}, x]*((4*z)/x - (4*z*G[{0}, z])/x + 
       2*G[{0, 0}, z]) + 2*G[{0, 0, 0}, x] - 2*G[{0, 0, 0}, z] + 4*Zeta[3]) + 
   ep^4*((16*Pi^4)/45 - (20*z)/x + (8*z*G[{0, 0}, z])/x + 
     G[{0, 0}, x]*((-8*z)/x + 2*G[{0, 0}, z]) + 
     Pi^2*((2*z)/x + G[{0}, x]*((2*z)/(3*x) - G[{0}, z]) - 
       (10*z*G[{0}, z])/(3*x) - G[{0, 0}, x]/3 + (7*G[{0, 0}, z])/3) - 
     (8*z*G[{0, 0, 0}, x])/x + G[{0}, z]*((4*z)/x + 2*G[{0, 0, 0}, x]) + 
     G[{0}, x]*((-12*z)/x + (8*z*G[{0, 0}, z])/x - 6*G[{0, 0, 0}, z]) - 
     (16*z*G[{0, 0, 0}, z])/x - 6*G[{0, 0, 0, 0}, x] + 
     10*G[{0, 0, 0, 0}, z] + ((-4*z)/x - 6*G[{0}, x] - 2*G[{0}, z])*Zeta[3]), 
 MI[18] -> ep^2*((-2*Pi^2)/3 - (2*z)/x + (2*z*G[{0}, z])/x + 
     G[{0}, x]*((-2*z)/x + G[{0}, z]) - G[{0, 0}, x] - G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 18] + 
   ep^3*((-8*z)/x + Pi^2*((-5*z)/x - G[{0}, x]/2 + (11*G[{0}, z])/6) - 
     (4*z*G[{0, 0}, x])/x + G[{0}, z]*((10*z)/x + G[{0, 0}, x]) + 
     G[{0}, x]*((-6*z)/x + (8*z*G[{0}, z])/x - 3*G[{0, 0}, z]) - 
     (12*z*G[{0, 0}, z])/x + G[{0, 0, 0}, x] + 5*G[{0, 0, 0}, z] - 
     11*Zeta[3]) + ep^4*((-271*Pi^4)/360 + (10*z)/x + 
     Pi^2*((-13*z)/(3*x) + (10*z*G[{0}, z])/x + (G[{0}, x]*G[{0}, z])/2 + 
       G[{0, 0}, x]/2 - (25*G[{0, 0}, z])/6) + 
     G[{0, 0}, x]*((10*z)/x - G[{0, 0}, z]) - (22*z*G[{0, 0}, z])/x + 
     G[{0}, z]*((6*z)/x - (2*z*G[{0, 0}, x])/x - G[{0, 0, 0}, x]) + 
     (10*z*G[{0, 0, 0}, x])/x + (38*z*G[{0, 0, 0}, z])/x + 
     G[{0}, x]*((10*z)/x + (2*z*G[{0}, z])/x - (14*z*G[{0, 0}, z])/x + 
       7*G[{0, 0, 0}, z]) - G[{0, 0, 0, 0}, x] - 17*G[{0, 0, 0, 0}, z] + 
     ((-54*z)/x + 22*G[{0}, z])*Zeta[3]), 
 MI[19] -> -1/2 + ep*G[{0}, z] + ep^2*(Pi^2/6 - G[{0}, x]*G[{0}, z] + 
     G[{0, 0}, x] - G[{0, 0}, z]) + ep^5*Help["DYLM", 19] + 
   ep^3*((2*z)/x + Pi^2*((-4*z)/(3*x) - G[{0}, x]/2 + G[{0}, z]/6) + 
     (2*z*G[{0}, x]*G[{0}, z])/x - (2*z*G[{0, 0}, x])/x + 
     2*G[{0}, z]*G[{0, 0}, x] - (2*z*G[{0, 0}, z])/x - 4*G[{0, 0, 0}, x] + 
     2*G[{0, 0, 0}, z] - 10*Zeta[3]) + 
   ep^4*((-191*Pi^4)/360 + (20*z)/x + G[{0, 0}, x]*
      ((2*z)/x - 2*G[{0, 0}, z]) + Pi^2*((4*z)/(3*x) + 
       (11*z*G[{0}, z])/(3*x) + G[{0}, x]*(-(z/x) + G[{0}, z]) - 
       (4*G[{0, 0}, z])/3) + (2*z*G[{0, 0}, z])/x + 
     G[{0}, z]*((-12*z)/x + (2*z*G[{0, 0}, x])/x - 2*G[{0, 0, 0}, x]) + 
     (2*z*G[{0, 0, 0}, x])/x + (10*z*G[{0, 0, 0}, z])/x + 
     G[{0}, x]*((8*z)/x - (2*z*G[{0}, z])/x - (6*z*G[{0, 0}, z])/x + 
       2*G[{0, 0, 0}, z]) + 10*G[{0, 0, 0, 0}, x] - 6*G[{0, 0, 0, 0}, z] + 
     ((-22*z)/x + 9*G[{0}, x] + 11*G[{0}, z])*Zeta[3]), 
 MI[20] -> ep^2*((-4*Pi^2)/3 - (4*z)/x + (4*z*G[{0}, z])/x + 
     G[{0}, x]*((-4*z)/x + 2*G[{0}, z]) - 2*G[{0, 0}, x] - 2*G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 20] + 
   ep^3*((-8*z)/x + Pi^2*((-22*z)/(3*x) + G[{0}, x]/3 + (7*G[{0}, z])/3) + 
     G[{0}, z]*((12*z)/x - 2*G[{0, 0}, x]) + 
     G[{0}, x]*((-4*z)/x + (8*z*G[{0}, z])/x - 2*G[{0, 0}, z]) - 
     (16*z*G[{0, 0}, z])/x + 6*G[{0, 0, 0}, x] + 6*G[{0, 0, 0}, z] - 
     14*Zeta[3]) + ep^4*((-59*Pi^4)/180 - (4*z)/x + 
     Pi^2*((-10*z)/(3*x) + G[{0}, x]*((4*z)/x - (5*G[{0}, z])/3) + 
       (32*z*G[{0}, z])/(3*x) + G[{0, 0}, x] - 3*G[{0, 0}, z]) - 
     (24*z*G[{0, 0}, z])/x + G[{0, 0}, x]*((8*z)/x + 2*G[{0, 0}, z]) + 
     (8*z*G[{0, 0, 0}, x])/x + G[{0}, z]*((12*z)/x - (8*z*G[{0, 0}, x])/x + 
       2*G[{0, 0, 0}, x]) + (40*z*G[{0, 0, 0}, z])/x + 
     G[{0}, x]*((4*z)/x - (8*z*G[{0, 0}, z])/x + 2*G[{0, 0, 0}, z]) - 
     14*G[{0, 0, 0, 0}, x] - 14*G[{0, 0, 0, 0}, z] + 
     ((-92*z)/x - 4*G[{0}, x] + 32*G[{0}, z])*Zeta[3]), 
 MI[21] -> 9/4 + ep*((-3*z)/y - 3*G[{0}, x] - 3*G[{0}, y] + 
     (3*G[{0}, z])/2) + ep^2*((-11*Pi^2)/4 + 
     G[{0}, x]*((6*z)/y + 6*G[{0}, y] - 3*G[{0}, z]) + 3*G[{0, 0}, x]) + 
   ep^5*Help["DYLM", 21] + ep^3*((-6*z)/x - (6*z)/y + 
     Pi^2*((4*z)/y - (2*z)/(x + y) - 4*(-x^(-1) + (x + y)^(-1))*z + 
       (13*G[{0}, x])/2 + 2*G[{0}, y] - 3*G[{0}, z] - 3*G[{-y}, x]) + 
     ((6*z)/x - (6*z)/y - (12*z)/(x + y))*G[{0, 0}, x] + 
     G[{0}, z]*((6*z)/y + 3*G[{0, 0}, x]) + ((12*z)/y - (12*z)/(x + y))*
      G[{0, 0}, y] - 6*G[{-y}, x]*G[{0, 0}, y] + ((6*z)/x - (6*z)/y)*
      G[{0, 0}, z] + G[{0}, x]*((-6*z)/y + ((-12*z)/y + (12*z)/(x + y))*
        G[{0}, y] + ((-6*z)/x + (6*z)/y)*G[{0}, z] + 3*G[{0, 0}, z]) + 
     G[{0}, y]*(-12*G[{0, 0}, x] + 6*G[{-y, 0}, x]) + 3*G[{0, 0, 0}, x] - 
     3*G[{0, 0, 0}, z] - 6*G[{-y, 0, 0}, x] - (27*Zeta[3])/2) + 
   ep^4*((73*Pi^4)/60 - (36*z)/x - (18*z)/y + 
     G[{0, 0}, x]*((-6*z)/x + (6*z)/y - 3*G[{0, 0}, z]) + 
     ((-6*z)/x - (18*z)/y)*G[{0, 0}, z] + G[{0, 0}, y]*
      (12*G[{0, -y}, x] - 6*G[{-y, -y}, x]) + 
     Pi^2*((-4*z)/x - (7*z)/y + ((-7*z)/x + (7*z)/y)*G[{0}, z] + 
       G[{0}, x]*(-(z/x) - (13*z)/y + (10*z)/(x + y) - 4*G[{0}, y] + 
         (5*G[{0}, z])/2) + ((6*z)/y - (6*z)/(x + y))*G[{-y}, x] + 
       G[{0}, y]*((-2*z)/y + (2*z)/(x + y) + G[{-y}, x]) - 
       (23*G[{0, 0}, x])/2 + (7*G[{0, 0}, z])/2 + 6*G[{0, -y}, x] + 
       5*G[{-y, 0}, x] - 3*G[{-y, -y}, x]) + 
     G[{0}, z]*((24*z)/x + (18*z)/y + ((6*z)/x - (6*z)/y)*G[{0, 0}, x] - 
       3*G[{0, 0, 0}, x]) + ((-18*z)/x - (6*z)/y + (48*z)/(x + y))*
      G[{0, 0, 0}, x] + ((-24*z)/y + (24*z)/(x + y))*G[{0, 0, 0}, y] + 
     G[{-y}, x]*(((12*z)/y - (12*z)/(x + y))*G[{0, 0}, y] + 
       12*G[{0, 0, 0}, y]) + G[{0}, x]*((-12*z)/x - (6*z)/y + 
       ((6*z)/x + (6*z)/y)*G[{0}, z] + ((6*z)/x - (6*z)/y)*G[{0, 0}, z] - 
       3*G[{0, 0, 0}, z]) + ((-18*z)/x + (18*z)/y)*G[{0, 0, 0}, z] + 
     ((12*z)/y - (12*z)/(x + y))*G[{-y, 0, 0}, x] + 
     G[{0}, y]*(((24*z)/y - (24*z)/(x + y))*G[{0, 0}, x] + 
       ((-12*z)/y + (12*z)/(x + y))*G[{-y, 0}, x] + 24*G[{0, 0, 0}, x] - 
       12*G[{0, -y, 0}, x] - 12*G[{-y, 0, 0}, x] + 6*G[{-y, -y, 0}, x]) - 
     27*G[{0, 0, 0, 0}, x] + 9*G[{0, 0, 0, 0}, z] + 12*G[{0, -y, 0, 0}, x] + 
     24*G[{-y, 0, 0, 0}, x] - 6*G[{-y, -y, 0, 0}, x] + 
     ((-6*z)/y + (30*z)/(x + y) - 42*(-x^(-1) + (x + y)^(-1))*z + 
       36*G[{0}, x] + 24*G[{0}, y] - 33*G[{0}, z] - 6*G[{-y}, x])*Zeta[3]), 
 MI[22] -> ep^2*((4*z*G[{0}, y])/(-1 + y) + 2*z*G[{0}, z] + 2*G[{1, 0}, y]) + 
   ep^3*(4*z*G[{0}, z] + G[{-1}, x]*(((-4*z)/(-1 + y) + (4*z)/(x + y))*
        G[{0}, y] + (-2*z - (2*z)/x)*G[{0}, z]) + 
     Pi^2*(-z/3 + (2*z)/(3*(-1 + y)) + G[{1}, y]/3) + 
     ((2*z)/x - (4*z)/(x + y))*G[{0, -1}, x] - (8*z*G[{0, 0}, y])/(-1 + y) - 
     4*z*G[{0, 0}, z] + ((-4*z)/(-1 + y) + (8*z)/y - (4*z)/(x + y))*
      G[{1, 0}, y] - 2*G[{-y}, x]*G[{1, 0}, y] + 
     G[{0}, y]*(((-4*z)/(1 - y) - (4*z)/(-1 + y))*G[{-y}, x] - 
       2*G[{0, -1}, x] + 2*G[{-y, -1}, x]) + 2*G[{0, 0, -1}, x] + 
     2*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y] - 
     2*G[{-y, 0, -1}, x]) + ep^5*Help["DYLM", 22] + 
   ep^4*(G[{0}, z]*(8*z + (8*z + (8*z)/x)*G[{-1, -1}, x] + 
       (-6*z - (6*z)/x)*G[{0, -1}, x]) - 8*z*G[{0, 0}, z] + 
     G[{0, -1}, x]*((4*z)/x + 4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + 
     4*G[{0, -y}, x]*G[{1, 0}, y] + G[{-1}, x]*((-4*z - (4*z)/x)*G[{0}, z] + 
       ((8*z)/(-1 + y) - (8*z)/(x + y))*G[{0, 0}, y] + 
       (4*z + (4*z)/x)*G[{0, 0}, z] + ((-8*z)/(-1 + y) + (8*z)/(x + y))*
        G[{1, 0}, y]) + Pi^2*((-2*z)/3 + 
       (z/3 + z/(3*x) - (2*z)/(3*(-1 + y)) + (2*z)/(3*(x + y)))*G[{-1}, x] - 
       (4*z*G[{0}, y])/(3*(-1 + y)) + (2*z*G[{0}, z])/3 + 
       G[{1}, y]*((-2*z)/(3*(-1 + y)) + (4*z)/(3*y) - (2*z)/(3*(x + y)) - 
         G[{-y}, x]/3) + ((-2*z)/(3*(1 - y)) - (2*z)/(3*(-1 + y)))*
        G[{-y}, x] - G[{0, -1}, x]/3 + G[{0, 1}, y]/3 - (2*G[{1, 0}, y])/3 - 
       G[{1, 1}, y]/3 + G[{-y, -1}, x]/3) - 4*G[{0, 0}, y]*G[{-y, -1}, x] + 
     G[{1, 0}, y]*(4*G[{-y, -1}, x] - 2*G[{-y, -y}, x]) + 
     (-6*z - (6*z)/x - (12*z)/(-1 + y) + (12*z)/(x + y))*G[{-1, 0, -1}, x] + 
     ((-8*z)/x + (16*z)/(x + y))*G[{0, -1, -1}, x] + 
     (6*z + (8*z)/x + (8*z)/y - (12*z)/(x + y))*G[{0, 0, -1}, x] + 
     (16*z*G[{0, 0, 0}, y])/(-1 + y) + 8*z*G[{0, 0, 0}, z] + 
     ((-4*z)/(-1 + y) + (8*z)/y - (4*z)/(x + y))*G[{0, 1, 0}, y] + 
     ((8*z)/(-1 + y) - (16*z)/y + (8*z)/(x + y))*G[{1, 0, 0}, y] + 
     ((4*z)/(-1 + y) - (8*z)/y + (4*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-y}, x]*(((8*z)/(1 - y) + (8*z)/(-1 + y))*G[{0, 0}, y] + 
       ((-8*z)/(1 - y) + (4*z)/(-1 + y) - (8*z)/y - (4*z)/(x + y))*
        G[{1, 0}, y] - 2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 
       2*G[{1, 1, 0}, y]) + ((12*z)/(-1 + y) - (8*z)/y - (4*z)/(x + y))*
      G[{-y, 0, -1}, x] + G[{0}, y]*(((16*z)/(-1 + y) - (16*z)/(x + y))*
        G[{-1, -1}, x] + ((-8*z)/y + (8*z)/(x + y))*G[{0, -1}, x] + 
       ((8*z)/(1 - y) + (8*z)/(-1 + y))*G[{0, -y}, x] + 
       ((-12*z)/(-1 + y) + (8*z)/y + (4*z)/(x + y))*G[{-y, -1}, x] + 
       ((-4*z)/(1 - y) - (4*z)/(-1 + y))*G[{-y, -y}, x] + 
       8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] - 4*G[{0, -y, -1}, x] - 
       8*G[{-y, -1, -1}, x] + 4*G[{-y, 0, -1}, x] + 2*G[{-y, -y, -1}, x]) - 
     6*G[{0, -1, 0, -1}, x] - 8*G[{0, 0, -1, -1}, x] + 
     4*G[{0, 0, 0, -1}, x] + 2*G[{0, 0, 1, 0}, y] - 4*G[{0, 1, 0, 0}, y] - 
     2*G[{0, 1, 1, 0}, y] + 4*G[{0, -y, 0, -1}, x] + 8*G[{1, 0, 0, 0}, y] - 
     2*G[{1, 0, 1, 0}, y] + 4*G[{1, 1, 0, 0}, y] + 2*G[{1, 1, 1, 0}, y] + 
     6*G[{-y, -1, 0, -1}, x] + 8*G[{-y, 0, -1, -1}, x] - 
     6*G[{-y, 0, 0, -1}, x] - 2*G[{-y, -y, 0, -1}, x] + 
     (-10*z + (12*z)/(-1 + y) + 6*G[{1}, y])*Zeta[3]), 
 MI[23] -> 1/4 + ep*((((-1 + y)^(-1) - 4/y)*z)/4 - z/(4*(-1 + y)) - 
     G[{-1}, x] - G[{0}, y] + G[{0}, z]/2) + 
   ep^2*(-Pi^2/4 + (2*z)/y + ((-4*z)/(-1 + y) + (4*z)/y)*G[{0}, y] + 
     G[{-1}, x]*((4*z)/y + 4*G[{0}, y] - 2*G[{0}, z]) + 
     (-2*z - (2*z)/y)*G[{0}, z] + 4*G[{-1, -1}, x] - 3*G[{0, -1}, x] + 
     2*G[{0, 0}, y] - G[{0, 0}, z] - 2*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 23] + ep^3*(-8*z + (4*z)/y + 
     Pi^2*(z/3 - (((-1 + y)^(-1) - 4/y)*z)/4 - (5*z)/(12*(-1 + y)) + 
       G[{-1}, x] + G[{0}, y]/3 + G[{0}, z]/6 - G[{1}, y]/3) - 
     (16*z*G[{-1, -1}, x])/y + G[{0}, z]*(4*z - (4*z)/y + 8*G[{-1, -1}, x] - 
       6*G[{0, -1}, x]) + ((6*z)/x + (12*z)/y - (12*z)/(x + y))*
      G[{0, -1}, x] + ((8*z)/(-1 + y) - (8*z)/y)*G[{0, 0}, y] + 
     (4*z + (4*z)/y)*G[{0, 0}, z] + ((4*z)/(-1 + y) + (8*z)/y - 
       (12*z)/(x + y))*G[{1, 0}, y] - 6*G[{-y}, x]*G[{1, 0}, y] + 
     G[{-1}, x]*((-8*z)/y + ((4*z)/(-1 + y) - (16*z)/y + (12*z)/(x + y))*
        G[{0}, y] + (2*z - (6*z)/x + (8*z)/y)*G[{0}, z] - 8*G[{0, 0}, y] + 
       4*G[{0, 0}, z] + 8*G[{1, 0}, y]) + 
     G[{0}, y]*(((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y}, x] - 
       16*G[{-1, -1}, x] + 6*G[{0, -1}, x] + 6*G[{-y, -1}, x]) - 
     16*G[{-1, -1, -1}, x] + 12*G[{-1, 0, -1}, x] + 12*G[{0, -1, -1}, x] - 
     3*G[{0, 0, -1}, x] - 4*G[{0, 0, 0}, y] + 2*G[{0, 0, 0}, z] - 
     2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y] - 
     6*G[{-y, 0, -1}, x] - (11*Zeta[3])/2) + 
   ep^4*((-67*Pi^4)/360 + (8*z)/y + (-8*z + (8*z)/y)*G[{0, 0}, z] + 
     G[{-1, -1}, x]*((32*z)/y + 32*G[{0, 0}, y] - 16*G[{0, 0}, z] - 
       32*G[{1, 0}, y]) + 24*G[{-1, -y}, x]*G[{1, 0}, y] - 
     12*G[{0, -y}, x]*G[{1, 0}, y] + G[{0, -1}, x]*((-12*z)/x - (24*z)/y - 
       12*G[{0, 0}, y] + 12*G[{0, 0}, z] + 12*G[{1, 0}, y]) - 
     12*G[{0, 0}, y]*G[{-y, -1}, x] + Pi^2*((-2*z)/3 + (2*z)/(3*y) + 
       ((4*z)/(3*(-1 + y)) - (4*z)/(3*y))*G[{0}, y] + 
       ((-2*z)/3 - (2*z)/(3*y))*G[{0}, z] + G[{-1}, x]*
        (-z/3 + z/x + (2*z)/(3*(-1 + y)) - (4*z)/y + (2*z)/(x + y) - 
         (4*G[{0}, y])/3 - (2*G[{0}, z])/3 + (4*G[{1}, y])/3) + 
       G[{1}, y]*((2*z)/(3*(-1 + y)) + (4*z)/(3*y) - (2*z)/(x + y) - 
         G[{-y}, x]) + ((-2*z)/(1 - y) - (2*z)/(-1 + y))*G[{-y}, x] - 
       4*G[{-1, -1}, x] + 2*G[{0, -1}, x] - (2*G[{0, 0}, y])/3 - 
       G[{0, 0}, z]/3 - G[{0, 1}, y]/3 + (2*G[{1, 0}, y])/3 + 
       G[{1, 1}, y]/3 + G[{-y, -1}, x]) + G[{1, 0}, y]*
      (12*G[{-y, -1}, x] - 6*G[{-y, -y}, x]) + (64*z*G[{-1, -1, -1}, x])/y + 
     (6*z - (18*z)/x + (12*z)/(-1 + y) - (48*z)/y + (36*z)/(x + y))*
      G[{-1, 0, -1}, x] + ((-24*z)/x - (48*z)/y + (48*z)/(x + y))*
      G[{0, -1, -1}, x] + G[{0}, z]*(8*z - (8*z)/y + 
       (-8*z + (24*z)/x - (32*z)/y)*G[{-1, -1}, x] + 
       (6*z - (18*z)/x + (24*z)/y)*G[{0, -1}, x] - 32*G[{-1, -1, -1}, x] + 
       24*G[{-1, 0, -1}, x] + 24*G[{0, -1, -1}, x] - 18*G[{0, 0, -1}, x]) + 
     (-6*z + (24*z)/x + (12*z)/y - (36*z)/(x + y))*G[{0, 0, -1}, x] + 
     ((-16*z)/(-1 + y) + (16*z)/y)*G[{0, 0, 0}, y] + 
     (-8*z - (8*z)/y)*G[{0, 0, 0}, z] + ((4*z)/(-1 + y) + (8*z)/y - 
       (12*z)/(x + y))*G[{0, 1, 0}, y] + ((-8*z)/(-1 + y) - (16*z)/y + 
       (24*z)/(x + y))*G[{1, 0, 0}, y] + G[{-1}, x]*
      (8*z - (24*z)/x - (16*z)/y + (-4*z + (12*z)/x + (16*z)/y)*G[{0}, z] + 
       ((-8*z)/(-1 + y) + (32*z)/y - (24*z)/(x + y))*G[{0, 0}, y] + 
       (-4*z + (12*z)/x - (16*z)/y)*G[{0, 0}, z] + 
       ((8*z)/(-1 + y) - (32*z)/y + (24*z)/(x + y))*G[{1, 0}, y] + 
       16*G[{0, 0, 0}, y] - 8*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, y] - 
       16*G[{1, 0, 0}, y] - 8*G[{1, 1, 0}, y]) + 
     ((-4*z)/(-1 + y) - (8*z)/y + (12*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-y}, x]*(((24*z)/(1 - y) + (24*z)/(-1 + y))*G[{0, 0}, y] + 
       ((24*z)/(1 - y) + (12*z)/(-1 + y) + (24*z)/y - (12*z)/(x + y))*
        G[{1, 0}, y] - 6*G[{0, 1, 0}, y] + 12*G[{1, 0, 0}, y] + 
       6*G[{1, 1, 0}, y]) + ((-12*z)/(-1 + y) + (24*z)/y - (12*z)/(x + y))*
      G[{-y, 0, -1}, x] + G[{0}, y]*
      (((-16*z)/(-1 + y) + (64*z)/y - (48*z)/(x + y))*G[{-1, -1}, x] + 
       ((48*z)/(1 - y) + (48*z)/(-1 + y))*G[{-1, -y}, x] + 
       ((-24*z)/y + (24*z)/(x + y))*G[{0, -1}, x] + 
       ((-24*z)/(1 - y) - (24*z)/(-1 + y))*G[{0, -y}, x] + 
       ((12*z)/(-1 + y) - (24*z)/y + (12*z)/(x + y))*G[{-y, -1}, x] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y, -y}, x] + 
       64*G[{-1, -1, -1}, x] - 24*G[{-1, 0, -1}, x] - 24*G[{-1, -y, -1}, x] - 
       24*G[{0, -1, -1}, x] + 6*G[{0, 0, -1}, x] + 12*G[{0, -y, -1}, x] - 
       24*G[{-y, -1, -1}, x] + 12*G[{-y, 0, -1}, x] + 6*G[{-y, -y, -1}, x]) + 
     64*G[{-1, -1, -1, -1}, x] - 48*G[{-1, -1, 0, -1}, x] - 
     48*G[{-1, 0, -1, -1}, x] + 12*G[{-1, 0, 0, -1}, x] + 
     24*G[{-1, -y, 0, -1}, x] - 48*G[{0, -1, -1, -1}, x] + 
     18*G[{0, -1, 0, -1}, x] + 12*G[{0, 0, -1, -1}, x] + 
     9*G[{0, 0, 0, -1}, x] + 8*G[{0, 0, 0, 0}, y] - 4*G[{0, 0, 0, 0}, z] - 
     2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 2*G[{0, 1, 1, 0}, y] - 
     12*G[{0, -y, 0, -1}, x] - 8*G[{1, 0, 0, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
     4*G[{1, 1, 0, 0}, y] - 2*G[{1, 1, 1, 0}, y] + 18*G[{-y, -1, 0, -1}, x] + 
     24*G[{-y, 0, -1, -1}, x] - 18*G[{-y, 0, 0, -1}, x] - 
     6*G[{-y, -y, 0, -1}, x] + (10*z - (11*((-1 + y)^(-1) - 4/y)*z)/2 - 
       (13*z)/(2*(-1 + y)) + 22*G[{-1}, x] + 6*G[{0}, y] + 5*G[{0}, z] - 
       6*G[{1}, y])*Zeta[3]), 
 MI[24] -> 1/4 + ep*(-((-(-1 + y)^(-1) + y^(-1))*z) - z/(-1 + y) - 
     G[{0}, y] + G[{0}, z]/2) + ep^2*(-Pi^2/4 + (2*z)/y + 
     ((-4*z)/(-1 + y) + (4*z)/y)*G[{0}, y] + (-2*z - (2*z)/y)*G[{0}, z] + 
     2*G[{0, 0}, y] - G[{0, 0}, z] - 2*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 24] + ep^3*(-2*z + (4*z)/y + 
     (-2*z - (4*z)/y)*G[{0}, z] + Pi^2*(z/3 + (-(-1 + y)^(-1) + y^(-1))*z + 
       z/(3*(-1 + y)) + G[{0}, y]/3 + G[{0}, z]/6 - G[{1}, y]/3) + 
     ((8*z)/(-1 + y) - (8*z)/y)*G[{0, 0}, y] + (4*z + (4*z)/y)*G[{0, 0}, z] + 
     ((4*z)/(-1 + y) - (4*z)/y)*G[{1, 0}, y] - 4*G[{0, 0, 0}, y] + 
     2*G[{0, 0, 0}, z] - 2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 
     2*G[{1, 1, 0}, y] - (11*Zeta[3])/2) + 
   ep^4*((-67*Pi^4)/360 - 12*z + (8*z)/y + (2*z - (8*z)/y)*G[{0}, z] + 
     (4*z + (8*z)/y)*G[{0, 0}, z] + Pi^2*(z/3 + (2*z)/(3*y) + 
       ((4*z)/(3*(-1 + y)) - (4*z)/(3*y))*G[{0}, y] + 
       ((-2*z)/3 - (2*z)/(3*y))*G[{0}, z] + 
       ((2*z)/(3*(-1 + y)) - (2*z)/(3*y))*G[{1}, y] - (2*G[{0, 0}, y])/3 - 
       G[{0, 0}, z]/3 - G[{0, 1}, y]/3 + (2*G[{1, 0}, y])/3 + 
       G[{1, 1}, y]/3) + ((-16*z)/(-1 + y) + (16*z)/y)*G[{0, 0, 0}, y] + 
     (-8*z - (8*z)/y)*G[{0, 0, 0}, z] + ((4*z)/(-1 + y) - (4*z)/y)*
      G[{0, 1, 0}, y] + ((-8*z)/(-1 + y) + (8*z)/y)*G[{1, 0, 0}, y] + 
     ((-4*z)/(-1 + y) + (4*z)/y)*G[{1, 1, 0}, y] + 8*G[{0, 0, 0, 0}, y] - 
     4*G[{0, 0, 0, 0}, z] - 2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 
     2*G[{0, 1, 1, 0}, y] - 8*G[{1, 0, 0, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
     4*G[{1, 1, 0, 0}, y] - 2*G[{1, 1, 1, 0}, y] + 
     (10*z + 22*(-(-1 + y)^(-1) + y^(-1))*z + (10*z)/(-1 + y) + 6*G[{0}, y] + 
       5*G[{0}, z] - 6*G[{1}, y])*Zeta[3]), 
 MI[25] -> ep*((-2*z)/y - 2*G[{0}, y] + 2*G[{0}, z]) + 
   ep^2*(Pi^2/3 - (2*z)/y + G[{0}, y]*((4*z)/y - 4*G[{0}, z]) + 
     G[{0}, x]*((2*z)/y + 2*G[{0}, y] - 2*G[{0}, z]) - (2*z*G[{0}, z])/y + 
     6*G[{0, 0}, y] + 2*G[{0, 0}, z]) + ep^5*Help["DYLM", 25] + 
   ep^3*((-4*z)/x + (16*z)/y - (8*z*G[{0}, z])/y + 
     Pi^2*((8*z)/(3*x) + (5*z)/y - (2*z)/(x + y) + G[{0}, x] + 4*G[{0}, y] - 
       (17*G[{0}, z])/3 - G[{-y}, x]) + ((4*z)/x - (4*z)/(x + y))*
      G[{0, 0}, x] + G[{0}, x]*(((-4*z)/x + (4*z)/y)*G[{0}, z] + 
       G[{0}, y]*((-8*z)/y + (4*z)/(x + y) + 4*G[{0}, z]) - 6*G[{0, 0}, y]) + 
     ((4*z)/y - (4*z)/(x + y))*G[{0, 0}, y] - 2*G[{-y}, x]*G[{0, 0}, y] + 
     ((4*z)/x + (4*z)/y)*G[{0, 0}, z] + 
     G[{0}, y]*((12*z)/y - (4*z*G[{0}, z])/y - 2*G[{0, 0}, x] + 
       4*G[{0, 0}, z] + 2*G[{-y, 0}, x]) + 2*G[{0, 0, 0}, x] - 
     6*G[{0, 0, 0}, y] - 8*G[{0, 0, 0}, z] - 2*G[{-y, 0, 0}, x] - 
     16*Zeta[3]) + ep^4*((35*Pi^4)/36 - (16*z)/x - (56*z)/y + 
     G[{0, 0}, x]*((-8*z)/x + 6*G[{0, 0}, y]) + ((-8*z)/x - (8*z)/y)*
      G[{0, 0}, z] + G[{0, 0}, y]*((-24*z)/y + 2*G[{0, -y}, x] - 
       6*G[{-y, 0}, x] - 2*G[{-y, -y}, x]) + 
     Pi^2*((-16*z)/(3*x) + G[{0}, x]*((-2*z)/x - (6*z)/y + (4*z)/(x + y) - 
         4*G[{0}, y] + 4*G[{0}, z]) + G[{0}, z]*((-10*z)/(3*x) + (2*z)/y - 
         (4*z)/(x + y) - 2*G[{-y}, x]) + ((4*z)/y - (2*z)/(x + y))*
        G[{-y}, x] + G[{0}, y]*((-6*z)/y + (4*z)/(x + y) + 2*G[{0}, z] + 
         2*G[{-y}, x]) - 2*G[{0, 0}, x] - 6*G[{0, 0}, y] + 
       (16*G[{0, 0}, z])/3 + G[{0, -y}, x] + 2*G[{-y, 0}, x] - 
       G[{-y, -y}, x]) + ((-16*z)/x - (8*z)/y + (20*z)/(x + y))*
      G[{0, 0, 0}, x] + ((-28*z)/y + (28*z)/(x + y))*G[{0, 0, 0}, y] + 
     G[{-y}, x]*(((8*z)/y - (4*z)/(x + y))*G[{0, 0}, y] + 
       14*G[{0, 0, 0}, y]) + ((-8*z)/x - (8*z)/y)*G[{0, 0, 0}, z] + 
     G[{0}, x]*((-8*z)/x - (24*z)/y + ((8*z)/x + (12*z)/y)*G[{0}, z] + 
       ((12*z)/y - (12*z)/(x + y))*G[{0, 0}, y] + 
       G[{0}, y]*((-12*z)/y + ((-4*z)/y + (8*z)/(x + y))*G[{0}, z] - 
         4*G[{0, 0}, z]) - (4*z*G[{0, 0}, z])/y + 6*G[{0, 0, 0}, y] + 
       4*G[{0, 0, 0}, z]) + G[{0}, z]*((16*z)/x + (28*z)/y + 
       ((8*z)/x - (8*z)/(x + y))*G[{0, 0}, x] + ((8*z)/y - (8*z)/(x + y))*
        G[{0, 0}, y] - 4*G[{-y}, x]*G[{0, 0}, y] + 4*G[{0, 0, 0}, x] - 
       4*G[{-y, 0, 0}, x]) + ((8*z)/y - (4*z)/(x + y))*G[{-y, 0, 0}, x] + 
     G[{0}, y]*((-36*z)/y + ((8*z)/y - (4*z)/(x + y))*G[{0, 0}, x] + 
       (4*z*G[{0, 0}, z])/y + ((-8*z)/y + (4*z)/(x + y))*G[{-y, 0}, x] + 
       G[{0}, z]*((12*z)/y - 4*G[{0, 0}, x] + 4*G[{-y, 0}, x]) + 
       2*G[{0, 0, 0}, x] - 4*G[{0, 0, 0}, z] - 2*G[{0, -y, 0}, x] - 
       2*G[{-y, 0, 0}, x] + 2*G[{-y, -y, 0}, x]) - 10*G[{0, 0, 0, 0}, x] + 
     6*G[{0, 0, 0, 0}, y] + 16*G[{0, 0, 0, 0}, z] + 2*G[{0, -y, 0, 0}, x] + 
     10*G[{-y, 0, 0, 0}, x] - 2*G[{-y, -y, 0, 0}, x] + 
     ((20*z)/x + (26*z)/y - (4*z)/(x + y) + 26*G[{0}, x] + 48*G[{0}, y] - 
       42*G[{0}, z] - 2*G[{-y}, x])*Zeta[3]), 
 MI[26] -> 3/2 + ep*((-2*z)/y - G[{0}, x] - 2*G[{0}, y]) + 
   ep^2*((-7*Pi^2)/3 + (4*z)/y + G[{0}, x]*((2*z)/y + 2*G[{0}, y]) - 
     (2*z*G[{0}, z])/y + G[{0}, y]*((4*z)/y + 2*G[{0}, z]) - 
     2*G[{0, 0}, z]) + ep^5*Help["DYLM", 26] + 
   ep^3*((-14*z)/y + (10*z*G[{0}, z])/y + 
     Pi^2*(z/y - (2*z)/(x + y) + 2*G[{0}, x] + G[{0}, y] + (5*G[{0}, z])/3 - 
       G[{-y}, x]) - (4*z*G[{0, 0}, x])/(x + y) + ((-8*z)/y - (4*z)/(x + y))*
      G[{0, 0}, y] - 2*G[{-y}, x]*G[{0, 0}, y] - (8*z*G[{0, 0}, z])/y + 
     G[{0}, x]*((-6*z)/y + G[{0}, y]*((-8*z)/y + (4*z)/(x + y) - 
         2*G[{0}, z]) + (4*z*G[{0}, z])/y + 2*G[{0, 0}, z]) + 
     G[{0}, y]*((-12*z)/y + (8*z*G[{0}, z])/y - 2*G[{0, 0}, x] - 
       2*G[{0, 0}, z] + 2*G[{-y, 0}, x]) + 2*G[{0, 0, 0}, x] + 
     4*G[{0, 0, 0}, z] - 2*G[{-y, 0, 0}, x] - 6*Zeta[3]) + 
   ep^4*((101*Pi^4)/180 - (12*z)/x + (4*z)/y + (2*z*G[{0, 0}, x])/x + 
     ((2*z)/x - (20*z)/y)*G[{0, 0}, z] + G[{0, 0}, y]*
      ((12*z)/y + 2*G[{0, -y}, x] - 2*G[{-y, -y}, x]) + 
     Pi^2*((4*z)/(3*x) - (13*z)/y + G[{0}, x]*((2*z)/x - (6*z)/y + 
         (2*z)/(x + y) - G[{0}, y] - 2*G[{0}, z]) + 
       G[{0}, y]*((-8*z)/y - G[{0}, z]) + ((4*z)/y - (2*z)/(x + y))*
        G[{-y}, x] + G[{0}, z]*((-2*z)/x + (12*z)/y + (2*z)/(x + y) + 
         G[{-y}, x]) - G[{0, 0}, x] - G[{0, 0}, z]/3 + G[{0, -y}, x] + 
       G[{-y, 0}, x] - G[{-y, -y}, x]) + ((6*z)/x - (8*z)/y + (8*z)/(x + y))*
      G[{0, 0, 0}, x] + ((8*z)/y + (4*z)/(x + y))*G[{0, 0, 0}, y] + 
     G[{-y}, x]*(((8*z)/y - (4*z)/(x + y))*G[{0, 0}, y] + 
       2*G[{0, 0, 0}, y]) + G[{0}, x]*((-4*z)/x + (6*z)/y - 
       (2*z*G[{0}, z])/x + (12*z*G[{0, 0}, y])/y + ((6*z)/x - (4*z)/y)*
        G[{0, 0}, z] + G[{0}, y]*((12*z)/y + ((-4*z)/y - (4*z)/(x + y))*
          G[{0}, z] + 2*G[{0, 0}, z]) - 6*G[{0, 0, 0}, z]) + 
     ((-6*z)/x + (28*z)/y)*G[{0, 0, 0}, z] + ((8*z)/y - (4*z)/(x + y))*
      G[{-y, 0, 0}, x] + G[{0}, z]*((4*z)/x + (10*z)/y + 
       ((-6*z)/x + (4*z)/(x + y))*G[{0, 0}, x] + ((-4*z)/y + (4*z)/(x + y))*
        G[{0, 0}, y] + 2*G[{-y}, x]*G[{0, 0}, y] - 2*G[{0, 0, 0}, x] + 
       2*G[{-y, 0, 0}, x]) + G[{0}, y]*((12*z)/y + ((8*z)/y - (4*z)/(x + y))*
        G[{0, 0}, x] - (8*z*G[{0, 0}, z])/y + 
       G[{0}, z]*(2*G[{0, 0}, x] - 2*G[{-y, 0}, x]) + 
       ((-8*z)/y + (4*z)/(x + y))*G[{-y, 0}, x] + 2*G[{0, 0, 0}, x] + 
       2*G[{0, 0, 0}, z] - 2*G[{0, -y, 0}, x] - 2*G[{-y, 0, 0}, x] + 
       2*G[{-y, -y, 0}, x]) - 4*G[{0, 0, 0, 0}, x] - 4*G[{0, 0, 0, 0}, z] + 
     2*G[{0, -y, 0, 0}, x] + 4*G[{-y, 0, 0, 0}, x] - 2*G[{-y, -y, 0, 0}, x] + 
     ((12*z)/x + (14*z)/y - (4*z)/(x + y) + 2*G[{0}, x] + 10*G[{0}, z] - 
       2*G[{-y}, x])*Zeta[3]), MI[27] -> ep^5*Help["DYLM", 27] + 
   ep^3*((2*z)/x + (2*z)/y + Pi^2*((-4*z)/(3*x) - (2*z)/(3*y) - 
       (2*z)/(x + y) + G[{0}, x]/3 - (4*G[{0}, y])/3 + G[{0}, z] - 
       G[{-y}, x]) + ((-2*z)/x - (4*z)/(x + y))*G[{0, 0}, x] + 
     ((-2*z)/y - (4*z)/(x + y))*G[{0, 0}, y] - 2*G[{-y}, x]*G[{0, 0}, y] + 
     G[{0}, z]*(2*G[{0, 0}, x] + 2*G[{0, 0}, y]) + 
     G[{0}, x]*((-2*z)/y + G[{0}, y]*((4*z)/(x + y) - 2*G[{0}, z]) + 
       (2*z*G[{0}, z])/x + 4*G[{0, 0}, y]) + ((-2*z)/x - (2*z)/y)*
      G[{0, 0}, z] + G[{0}, y]*((2*z)/y + (2*z*G[{0}, z])/y - 
       2*G[{0, 0}, x] + 2*G[{-y, 0}, x]) - 6*G[{0, 0, 0}, y] - 
     2*G[{-y, 0, 0}, x] - 2*Zeta[3]) + 
   ep^4*((-13*Pi^4)/15 + (12*z)/x + (12*z)/y + 
     G[{0, 0}, x]*((2*z)/x + (8*z)/(x + y) - 12*G[{0, 0}, y] - 
       2*G[{0, 0}, z]) + ((2*z)/x + (2*z)/y)*G[{0, 0}, z] + 
     G[{0, 0}, y]*((-14*z)/y + (8*z)/(x + y) - 2*G[{0, 0}, z] + 
       10*G[{0, -y}, x] + 12*G[{-y, 0}, x] - 10*G[{-y, -y}, x]) + 
     Pi^2*((4*z)/(3*x) - (2*z)/y + (4*z)/(x + y) + 
       G[{0}, x]*(z/(3*x) + (14*z)/(3*(x + y)) + (13*G[{0}, y])/3 - 
         (7*G[{0}, z])/3) + G[{0}, y]*(-z/(3*y) - (8*z)/(3*(x + y)) + 
         (4*G[{0}, z])/3 - 4*G[{-y}, x]) - (6*z*G[{-y}, x])/(x + y) + 
       G[{0}, z]*((7*z)/(3*x) + (5*z)/(3*y) + (2*z)/(x + y) + 3*G[{-y}, x]) - 
       (8*G[{0, 0}, x])/3 - 3*G[{0, 0}, y] - G[{0, 0}, z] + 5*G[{0, -y}, x] + 
       3*G[{-y, 0}, x] - 5*G[{-y, -y}, x]) + ((6*z)/x + (16*z)/(x + y))*
      G[{0, 0, 0}, x] + G[{-y}, x]*((-12*z*G[{0, 0}, y])/(x + y) - 
       14*G[{0, 0, 0}, y]) + ((6*z)/y - (4*z)/(x + y))*G[{0, 0, 0}, y] + 
     G[{0}, x]*((4*z)/x + (10*z)/y + G[{0}, z]*((-2*z)/x - (4*z)/y - 
         4*G[{0, 0}, y]) + (8*z*G[{0, 0}, y])/(x + y) - 
       (2*z*G[{0, 0}, z])/x + G[{0}, y]*((8*z)/y - (8*z)/(x + y) - 
         (4*z*G[{0}, z])/(x + y) + 2*G[{0, 0}, z]) + 8*G[{0, 0, 0}, y]) + 
     ((6*z)/x + (6*z)/y)*G[{0, 0, 0}, z] - (12*z*G[{-y, 0, 0}, x])/(x + y) + 
     G[{0}, z]*((-8*z)/x - (8*z)/y + ((-2*z)/x + (4*z)/(x + y))*
        G[{0, 0}, x] + ((-2*z)/y + (4*z)/(x + y))*G[{0, 0}, y] + 
       6*G[{-y}, x]*G[{0, 0}, y] - 8*G[{0, 0, 0}, x] + 2*G[{0, 0, 0}, y] + 
       6*G[{-y, 0, 0}, x]) + G[{0}, y]*((-6*z)/y - (12*z*G[{0, 0}, x])/
        (x + y) - (2*z*G[{0, 0}, z])/y + G[{0}, z]*
        ((2*z)/y + 6*G[{0, 0}, x] - 6*G[{-y, 0}, x]) + 
       (12*z*G[{-y, 0}, x])/(x + y) + 10*G[{0, 0, 0}, x] - 
       10*G[{0, -y, 0}, x] - 10*G[{-y, 0, 0}, x] + 10*G[{-y, -y, 0}, x]) - 
     2*G[{0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 0}, y] + 10*G[{0, -y, 0, 0}, x] + 
     8*G[{-y, 0, 0, 0}, x] - 10*G[{-y, -y, 0, 0}, x] + 
     ((-14*z)/x - (2*z)/y - (12*z)/(x + y) - 2*G[{0}, x] + 6*G[{0}, z] - 
       10*G[{-y}, x])*Zeta[3]), 
 MI[28] -> 13/6 + ep*((-14*z)/(3*y) - 2*G[{0}, x] - (14*G[{0}, y])/3 + 
     (7*G[{0}, z])/3) + ep^2*((-7*Pi^2)/2 + 
     G[{0}, x]*((8*z)/y + 8*G[{0}, y] - 4*G[{0}, z]) + 
     G[{0}, y]*((8*z)/(3*y) - (4*G[{0}, z])/3) - (4*z*G[{0}, z])/(3*y) + 
     (8*G[{0, 0}, y])/3 + (2*G[{0, 0}, z])/3) + ep^5*Help["DYLM", 28] + 
   ep^3*((-12*z)/x - (12*z)/y + Pi^2*((10*z)/y - (4*z)/(x + y) - 
       8*(-x^(-1) + (x + y)^(-1))*z + 8*G[{0}, x] + 6*G[{0}, y] - 
       7*G[{0}, z] - 6*G[{-y}, x]) + ((12*z)/x - (24*z)/(x + y))*
      G[{0, 0}, x] + G[{0}, z]*((12*z)/y - (8*G[{0, 0}, y])/3) + 
     ((88*z)/(3*y) - (24*z)/(x + y))*G[{0, 0}, y] - 
     12*G[{-y}, x]*G[{0, 0}, y] + ((12*z)/x - (32*z)/(3*y))*G[{0, 0}, z] + 
     G[{0}, x]*((-12*z)/y + ((-12*z)/x + (16*z)/y)*G[{0}, z] + 
       G[{0}, y]*((-32*z)/y + (24*z)/(x + y) + 4*G[{0}, z]) - 
       8*G[{0, 0}, y] + 4*G[{0, 0}, z]) + 
     G[{0}, y]*((-8*z*G[{0}, z])/(3*y) - 12*G[{0, 0}, x] + 
       (4*G[{0, 0}, z])/3 + 12*G[{-y, 0}, x]) + 12*G[{0, 0, 0}, x] + 
     (16*G[{0, 0, 0}, y])/3 - (20*G[{0, 0, 0}, z])/3 - 12*G[{-y, 0, 0}, x] - 
     21*Zeta[3]) + ep^4*((221*Pi^4)/60 - (72*z)/x - (72*z)/y + 
     G[{0, 0}, x]*((-12*z)/x + 24*G[{0, 0}, y]) + ((-12*z)/x - (48*z)/y)*
      G[{0, 0}, z] + G[{0, 0}, y]*((8*G[{0, 0}, z])/3 + 12*G[{0, -y}, x] - 
       24*G[{-y, 0}, x] - 12*G[{-y, -y}, x]) + 
     Pi^2*((-8*z)/x - (22*z)/y + G[{0}, x]*((-2*z)/x - (32*z)/y + 
         (20*z)/(x + y) - 14*G[{0}, y] + 8*G[{0}, z]) + 
       G[{0}, z]*((-14*z)/x + (24*z)/y - (12*z)/(x + y) - 6*G[{-y}, x]) + 
       ((24*z)/y - (12*z)/(x + y))*G[{-y}, x] + 
       G[{0}, y]*((-12*z)/y + (16*z)/(x + y) - 2*G[{0}, z] + 8*G[{-y}, x]) - 
       10*G[{0, 0}, x] + 4*G[{0, 0}, y] + 8*G[{0, 0}, z] + 6*G[{0, -y}, x] + 
       10*G[{-y, 0}, x] - 6*G[{-y, -y}, x]) + 
     ((-36*z)/x - (48*z)/y + (96*z)/(x + y))*G[{0, 0, 0}, x] + 
     ((-328*z)/(3*y) + (120*z)/(x + y))*G[{0, 0, 0}, y] + 
     G[{-y}, x]*(((48*z)/y - (24*z)/(x + y))*G[{0, 0}, y] + 
       60*G[{0, 0, 0}, y]) + G[{0}, x]*((-24*z)/x - (36*z)/y + 
       ((32*z)/y - (48*z)/(x + y))*G[{0, 0}, y] + 
       G[{0}, z]*((12*z)/x + (24*z)/y + 8*G[{0, 0}, y]) + 
       G[{0}, y]*(((-16*z)/y + (24*z)/(x + y))*G[{0}, z] - 4*G[{0, 0}, z]) + 
       ((12*z)/x - (16*z)/y)*G[{0, 0}, z] - 16*G[{0, 0, 0}, y] - 
       4*G[{0, 0, 0}, z]) + ((-36*z)/x + (104*z)/(3*y))*G[{0, 0, 0}, z] + 
     G[{0}, z]*((48*z)/x + (60*z)/y + ((12*z)/x - (24*z)/(x + y))*
        G[{0, 0}, x] + ((56*z)/(3*y) - (24*z)/(x + y))*G[{0, 0}, y] - 
       12*G[{-y}, x]*G[{0, 0}, y] + 12*G[{0, 0, 0}, x] - 
       (16*G[{0, 0, 0}, y])/3 - 12*G[{-y, 0, 0}, x]) + 
     ((48*z)/y - (24*z)/(x + y))*G[{-y, 0, 0}, x] + 
     G[{0}, y]*(((48*z)/y - (24*z)/(x + y))*G[{0, 0}, x] + 
       (8*z*G[{0, 0}, z])/(3*y) + ((-48*z)/y + (24*z)/(x + y))*
        G[{-y, 0}, x] + G[{0}, z]*(-12*G[{0, 0}, x] + 12*G[{-y, 0}, x]) + 
       12*G[{0, 0, 0}, x] - (4*G[{0, 0, 0}, z])/3 - 12*G[{0, -y, 0}, x] - 
       12*G[{-y, 0, 0}, x] + 12*G[{-y, -y, 0}, x]) - 48*G[{0, 0, 0, 0}, x] + 
     (32*G[{0, 0, 0, 0}, y])/3 + (56*G[{0, 0, 0, 0}, z])/3 + 
     12*G[{0, -y, 0, 0}, x] + 48*G[{-y, 0, 0, 0}, x] - 
     12*G[{-y, -y, 0, 0}, x] + ((-12*z)/y + (60*z)/(x + y) - 
       84*(-x^(-1) + (x + y)^(-1))*z + 60*G[{0}, x] + 48*G[{0}, y] - 
       66*G[{0}, z] - 12*G[{-y}, x])*Zeta[3]), 
 MI[29] -> ep^2*(4*z*G[{0}, z] + G[{-1}, x]*((-4*z)/x + 2*G[{0}, z]) - 
     2*G[{0, -1}, x]) + ep^3*(8*z + Pi^2*((-2*z)/3 - G[{-1}, x]/3) + 
     (16*z*G[{-1, -1}, x])/x - (16*z*G[{0, -1}, x])/x + 
     G[{0}, z]*(-8*G[{-1, -1}, x] + 6*G[{0, -1}, x]) + 
     G[{-1}, x]*((-8*z)/x + (-4*z + (12*z)/x)*G[{0}, z] - 4*G[{0, 0}, z]) - 
     8*z*G[{0, 0}, z] + 6*G[{-1, 0, -1}, x] + 8*G[{0, -1, -1}, x] - 
     8*G[{0, 0, -1}, x]) + ep^5*Help["DYLM", 29] + 
   ep^4*(Pi^2*(G[{-1}, x]*((2*z)/3 - (2*z)/x + (2*G[{0}, z])/3) + 
       (4*z*G[{0}, z])/3 + (4*G[{-1, -1}, x])/3 - G[{0, -1}, x]) + 
     G[{0, -1}, x]*((-8*z)/x - 12*G[{0, 0}, z]) + 
     G[{-1, -1}, x]*((32*z)/x + 16*G[{0, 0}, z]) - (64*z*G[{-1, -1, -1}, x])/
      x + (-12*z + (60*z)/x)*G[{-1, 0, -1}, x] + (64*z*G[{0, -1, -1}, x])/x + 
     (12*z - (52*z)/x)*G[{0, 0, -1}, x] + 
     G[{0}, z]*((16*z - (48*z)/x)*G[{-1, -1}, x] + (-12*z + (36*z)/x)*
        G[{0, -1}, x] + 32*G[{-1, -1, -1}, x] - 24*G[{-1, 0, -1}, x] - 
       24*G[{0, -1, -1}, x] + 18*G[{0, 0, -1}, x]) + 16*z*G[{0, 0, 0}, z] + 
     G[{-1}, x]*(-8*z + (8*z)/x + (8*z - (24*z)/x)*G[{0, 0}, z] + 
       8*G[{0, 0, 0}, z]) - 24*G[{-1, -1, 0, -1}, x] - 
     24*G[{-1, 0, -1, -1}, x] + 30*G[{-1, 0, 0, -1}, x] - 
     32*G[{0, -1, -1, -1}, x] + 30*G[{0, -1, 0, -1}, x] + 
     32*G[{0, 0, -1, -1}, x] - 26*G[{0, 0, 0, -1}, x] + 
     (-20*z - 10*G[{-1}, x])*Zeta[3]), 
 MI[30] -> ep*(-4*z - 2*G[{0}, z]) + ep^2*(Pi^2/3 - 8*z + 4*z*G[{0}, z] + 
     G[{-1}, x]*(4*z + 2*G[{0}, z]) + 4*G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 30] + 
   ep^3*(-8*z + Pi^2*((-2*z)/3 - G[{-1}, x]/3 - (2*G[{0}, z])/3) - 
     16*z*G[{-1, -1}, x] + (12*z - (12*z)/x)*G[{0, -1}, x] + 
     G[{0}, z]*(-8*G[{-1, -1}, x] + 6*G[{0, -1}, x]) + 
     G[{-1}, x]*(8*z + (-4*z + (12*z)/x)*G[{0}, z] - 4*G[{0, 0}, z]) - 
     8*z*G[{0, 0}, z] + 6*G[{-1, 0, -1}, x] - 6*G[{0, 0, -1}, x] - 
     8*G[{0, 0, 0}, z] + 10*Zeta[3]) + 
   ep^4*(Pi^4/2 - 32*z + G[{0, -1}, x]*(24*z - 12*G[{0, 0}, z]) + 
     Pi^2*(G[{-1}, x]*((2*z)/3 - (2*z)/x + (2*G[{0}, z])/3) + 
       (4*z*G[{0}, z])/3 + (4*G[{-1, -1}, x])/3 - G[{0, -1}, x] + 
       (4*G[{0, 0}, z])/3) + G[{-1, -1}, x]*(-32*z + 16*G[{0, 0}, z]) + 
     64*z*G[{-1, -1, -1}, x] + (-36*z + (36*z)/x)*G[{-1, 0, -1}, x] + 
     (-48*z + (48*z)/x)*G[{0, -1, -1}, x] + (24*z - (48*z)/x)*
      G[{0, 0, -1}, x] + G[{0}, z]*((16*z - (48*z)/x)*G[{-1, -1}, x] + 
       (-12*z + (36*z)/x)*G[{0, -1}, x] + 32*G[{-1, -1, -1}, x] - 
       24*G[{-1, 0, -1}, x] - 24*G[{0, -1, -1}, x] + 18*G[{0, 0, -1}, x]) + 
     16*z*G[{0, 0, 0}, z] + G[{-1}, x]*(8*z + (24*z)/x + 
       (8*z - (24*z)/x)*G[{0, 0}, z] + 8*G[{0, 0, 0}, z]) - 
     24*G[{-1, -1, 0, -1}, x] - 24*G[{-1, 0, -1, -1}, x] + 
     30*G[{-1, 0, 0, -1}, x] + 18*G[{0, -1, 0, -1}, x] + 
     24*G[{0, 0, -1, -1}, x] - 24*G[{0, 0, 0, -1}, x] + 
     16*G[{0, 0, 0, 0}, z] + (-20*z - 10*G[{-1}, x] - 20*G[{0}, z])*Zeta[3]), 
 MI[31] -> ep^2*((-4*z*G[{0}, y])/(-1 + y) - 2*z*G[{0}, z] - 
     2*G[{1, 0}, y]) + ep^3*(-2*z - 2*z*G[{0}, z] + 2*z*G[{0}, y]*G[{0}, z] + 
     Pi^2*(-z/3 - (4*z)/(3*(-1 + y)) - (2*G[{1}, y])/3) + 
     (-2*z + (8*z)/(-1 + y))*G[{0, 0}, y] + 2*z*G[{0, 0}, z] + 
     (2*z + (8*z)/(-1 + y) - (4*z)/y)*G[{1, 0}, y] - 2*G[{0, 1, 0}, y] + 
     4*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + ep^5*Help["DYLM", 31] + 
   ep^4*(-6*z - 2*z*G[{0, 0}, y] + G[{0}, z]*(-2*z - 2*z*G[{0, 0}, y]) + 
     2*z*G[{0, 0}, z] + G[{0}, y]*(2*z + 2*z*G[{0}, z] - 2*z*G[{0, 0}, z]) + 
     (2*z - (2*z)/y)*G[{1, 0}, y] + 
     Pi^2*(-z/3 + (-z/3 + (8*z)/(3*(-1 + y)))*G[{0}, y] + z*G[{0}, z] + 
       ((2*z)/3 + (8*z)/(3*(-1 + y)) - (4*z)/(3*y))*G[{1}, y] - 
       (2*G[{0, 1}, y])/3 + (4*G[{1, 0}, y])/3 + (4*G[{1, 1}, y])/3) + 
     (6*z - (16*z)/(-1 + y))*G[{0, 0, 0}, y] - 2*z*G[{0, 0, 0}, z] + 
     (2*z + (8*z)/(-1 + y) - (4*z)/y)*G[{0, 1, 0}, y] + 
     (-4*z - (16*z)/(-1 + y) + (8*z)/y)*G[{1, 0, 0}, y] + 
     (-4*z - (16*z)/(-1 + y) + (8*z)/y)*G[{1, 1, 0}, y] - 
     2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] - 
     8*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] - 8*G[{1, 1, 0, 0}, y] - 
     8*G[{1, 1, 1, 0}, y] + (8*z - (16*z)/(-1 + y) - 8*G[{1}, y])*Zeta[3]), 
 MI[32] -> ep*(2*z + G[{0}, z]) + ep^2*(Pi^2/6 + 4*z - z/y + 
     G[{0}, y]*(-2*z - (2*z)/(-1 + y) - G[{0}, z]) - z*G[{0}, z] + 
     G[{0, 0}, y] - G[{0, 0}, z] - G[{1, 0}, y]) + ep^5*Help["DYLM", 32] + 
   ep^3*(7*z + (5*z)/y + Pi^2*((-5*z)/6 - (2*z)/(3*(-1 + y)) + G[{0}, y]/6 - 
       G[{0}, z]/2 - G[{1}, y]/3) + (3*z + (4*z)/(-1 + y))*G[{0, 0}, y] + 
     G[{0}, z]*(-z - (2*z)/y + G[{0, 0}, y]) + z*G[{0, 0}, z] + 
     G[{0}, y]*(-4*z + (4*z)/y + z*G[{0}, z] + G[{0, 0}, z]) + 
     (-z + (4*z)/(-1 + y))*G[{1, 0}, y] - 3*G[{0, 0, 0}, y] + 
     G[{0, 0, 0}, z] - G[{0, 1, 0}, y] + 2*G[{1, 0, 0}, y] + 
     2*G[{1, 1, 0}, y] - 4*Zeta[3]) + 
   ep^4*(-Pi^4/24 + 13*z - z/y + G[{0, 0}, y]*(7*z - (10*z)/y - 
       G[{0, 0}, z]) + (z + (2*z)/y)*G[{0, 0}, z] + 
     (-3*z + (3*z)/y)*G[{1, 0}, y] + Pi^2*((-3*z)/2 + z/y + 
       G[{0}, y]*((7*z)/6 + (4*z)/(3*(-1 + y)) + G[{0}, z]/2) + 
       (z*G[{0}, z])/2 + (-z/3 + (4*z)/(3*(-1 + y)))*G[{1}, y] - 
       (5*G[{0, 0}, y])/6 + G[{0, 0}, z]/2 - G[{0, 1}, y]/3 + 
       (2*G[{1, 0}, y])/3 + (2*G[{1, 1}, y])/3) + 
     G[{0}, z]*(-z - (2*z)/y - z*G[{0, 0}, y] - G[{0, 0, 0}, y]) + 
     (-5*z - (8*z)/(-1 + y))*G[{0, 0, 0}, y] + 
     G[{0}, y]*(-7*z - (8*z)/y + (z + (2*z)/y)*G[{0}, z] - z*G[{0, 0}, z] - 
       G[{0, 0, 0}, z]) - z*G[{0, 0, 0}, z] + (-z + (4*z)/(-1 + y))*
      G[{0, 1, 0}, y] + (2*z - (8*z)/(-1 + y))*G[{1, 0, 0}, y] + 
     (2*z - (8*z)/(-1 + y))*G[{1, 1, 0}, y] + 7*G[{0, 0, 0, 0}, y] - 
     G[{0, 0, 0, 0}, z] - G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 
     2*G[{0, 1, 1, 0}, y] - 4*G[{1, 0, 0, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
     4*G[{1, 1, 0, 0}, y] - 4*G[{1, 1, 1, 0}, y] + 
     (-4*z - (8*z)/(-1 + y) + 8*G[{0}, y] - 4*G[{1}, y])*Zeta[3]), 
 MI[33] -> ep*((-3*z)/8 - ((x + ((-1 + y)*y)/(x + y))*z)/(8*y) + 
     ((x + (y*(3 + y))/(x + y))*z)/(4*y) + 
     ((3*(x + y) + (y*(5 + 3*y))/(x + y))*z)/(8*y) + 
     (-((x*z)/y) - ((3 + y)*z)/(x + y))/2) + 
   ep^3*(2*z + (2*x*z)/y + Pi^2*((13*z)/24 + 
       ((x/y - (x + y)^(-1) - y/(x + y))*z)/3 + 
       (5*(x + ((-1 + y)*y)/(x + y))*z)/(24*y) + 
       ((3*(x + y) + (y*(5 + 3*y))/(x + y))*z)/(24*y) - 
       ((x + (y + y^2)/(x + y))*z)/(6*y) + ((x*z)/y + ((3 + y)*z)/(x + y))/
        6) + (-2*z - (2*x*z)/y)*G[{0}, z] + 
     G[{-1}, x]*((-2*z)/y - (2*x*z)/y + ((-2*z)/(-1 + y) - (2*z)/y - 
         (2*x*z)/y + (2*y*z)/(-1 + y) + (2*z)/(x + y) - (2*y*z)/(x + y))*
        G[{0}, y] + (2*z + (2*z)/x + (2*z)/y + (2*x*z)/y)*G[{0}, z]) + 
     (-2*z - (2*z)/x + (2*z)/y + (2*x*z)/y - (2*z)/(x + y) + (2*y*z)/(x + y))*
      G[{0, -1}, x] + G[{0}, y]*((2*x*z)/y + (-2*z - (2*x*z)/y)*G[{0}, z] + 
       (2*z - (2*z)/(1 - y) + (2*y*z)/(1 - y))*G[{-y}, x] + 
       2*G[{0, -1}, x]) + (2*z + (2*x*z)/y)*G[{0, 0}, y] + 
     (2*z + (2*x*z)/y)*G[{0, 0}, z] + (-4*z - (2*z)/(x + y) + 
       (2*y*z)/(x + y))*G[{1, 0}, y] - 4*G[{0, 0, -1}, x] - 
     2*G[{0, 1, 0}, y]) + ep^5*Help["DYLM", 33] + 
   ep^4*(6*z + (6*x*z)/y + ((8*z)/y + (8*x*z)/y)*G[{-1, -1}, x] + 
     (2*z - (2*x*z)/y)*G[{0, 0}, y] + G[{0}, z]*(-6*z - (6*x*z)/y + 
       (-8*z - (8*z)/x - (8*z)/y - (8*x*z)/y)*G[{-1, -1}, x] + 
       (6*z + (6*z)/x + (6*z)/y + (6*x*z)/y)*G[{0, -1}, x] + 
       (2*z + (2*x*z)/y)*G[{0, 0}, y]) + (6*z + (6*x*z)/y)*G[{0, 0}, z] + 
     Pi^2*(z + (5*x*z)/(3*y) + (-z/3 - z/(3*x) - (2*z)/(3*(-1 + y)) - z/y - 
         (x*z)/y + (2*y*z)/(3*(-1 + y)) + (2*z)/(3*(x + y)) - 
         (2*y*z)/(3*(x + y)))*G[{-1}, x] + (z/3 + (x*z)/(3*y))*G[{0}, y] + 
       ((-5*z)/3 - (5*x*z)/(3*y))*G[{0}, z] + 
       ((-4*z)/3 - (2*z)/(3*(x + y)) + (2*y*z)/(3*(x + y)))*G[{1}, y] + 
       ((2*z)/3 - (2*z)/(3*(1 - y)) + (2*y*z)/(3*(1 - y)))*G[{-y}, x] + 
       (2*G[{0, -1}, x])/3 - (2*G[{0, 1}, y])/3) + 
     (-2*z + (2*z)/y)*G[{1, 0}, y] - 4*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, -1}, x]*((-4*z)/x - (6*z)/y - (6*x*z)/y - 4*G[{0, 0}, y] + 
       4*G[{1, 0}, y]) + G[{-1}, x]*((-4*z)/y - (4*x*z)/y + 
       (4*z + (4*z)/x + (4*z)/y + (4*x*z)/y)*G[{0}, z] + 
       ((4*z)/(-1 + y) + (4*z)/y + (4*x*z)/y - (4*y*z)/(-1 + y) - 
         (4*z)/(x + y) + (4*y*z)/(x + y))*G[{0, 0}, y] + 
       (-4*z - (4*z)/x - (4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
       ((-4*z)/(-1 + y) - (4*z)/y - (4*x*z)/y + (4*y*z)/(-1 + y) + 
         (4*z)/(x + y) - (4*y*z)/(x + y))*G[{1, 0}, y]) + 
     (6*z + (6*z)/x - (8*z)/(-1 + y) - (2*z)/y - (2*x*z)/y + 
       (8*y*z)/(-1 + y) + (8*z)/(x + y) - (8*y*z)/(x + y))*
      G[{-1, 0, -1}, x] + (8*z + (8*z)/x - (8*z)/y - (8*x*z)/y + 
       (8*z)/(x + y) - (8*y*z)/(x + y))*G[{0, -1, -1}, x] + 
     (-18*z - (8*z)/x + (6*z)/y + (6*x*z)/y - (12*z)/(x + y) + 
       (12*y*z)/(x + y))*G[{0, 0, -1}, x] + (-6*z - (6*x*z)/y)*
      G[{0, 0, 0}, y] + (-6*z - (6*x*z)/y)*G[{0, 0, 0}, z] + 
     G[{-y}, x]*((-4*z + (4*z)/(1 - y) - (4*y*z)/(1 - y))*G[{0, 0}, y] + 
       ((-4*z)/(1 - y) + (4*z)/y + (4*x*z)/y + (4*y*z)/(1 - y) - 
         (4*z)/(x + y) + (4*y*z)/(x + y))*G[{1, 0}, y] - 4*G[{0, 1, 0}, y]) + 
     (-8*z + (4*z)/y + (4*x*z)/y - (6*z)/(x + y) + (6*y*z)/(x + y))*
      G[{0, 1, 0}, y] + (8*z + (4*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 0, 0}, y] + (8*z + (4*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 1, 0}, y] + (4*z + (8*z)/(-1 + y) + (4*z)/y + (4*x*z)/y - 
       (8*y*z)/(-1 + y) - (4*z)/(x + y) + (4*y*z)/(x + y))*
      G[{-y, 0, -1}, x] + G[{0}, y]*(-2*z + (2*x*z)/y + 
       (-2*z - (2*x*z)/y)*G[{0}, z] + ((8*z)/(-1 + y) + (8*z)/y + (8*x*z)/y - 
         (8*y*z)/(-1 + y) - (8*z)/(x + y) + (8*y*z)/(x + y))*G[{-1, -1}, x] + 
       (8*z + (2*z)/(-1 + y) - (6*z)/y - (6*x*z)/y - (2*y*z)/(-1 + y) + 
         (6*z)/(x + y) - (6*y*z)/(x + y))*G[{0, -1}, x] + 
       (2*z + (2*x*z)/y)*G[{0, 0}, z] + (-2*z - (6*z)/(1 - y) - 
         (8*z)/(-1 + y) - (2*y*z)/(1 - y))*G[{0, -y}, x] + 
       (-8*z - (12*z)/(-1 + y) - (4*z)/y - (4*x*z)/y + (12*y*z)/(-1 + y) + 
         (4*z)/(x + y) - (4*y*z)/(x + y))*G[{-y, -1}, x] + 
       (4*z - (4*z)/(1 - y) + (4*y*z)/(1 - y))*G[{-y, -y}, x] - 
       8*G[{0, -1, -1}, x] + 2*G[{0, 0, -1}, x] + 4*G[{0, -y, -1}, x] + 
       4*G[{-y, 0, -1}, x]) + 8*G[{0, -1, 0, -1}, x] + 
     16*G[{0, 0, -1, -1}, x] - 6*G[{0, 0, 0, -1}, x] - 2*G[{0, 0, 1, 0}, y] + 
     4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] - 4*G[{0, -y, 0, -1}, x] - 
     8*G[{-y, 0, 0, -1}, x] + ((-7*z)/4 + (x/y - (x + y)^(-1) - y/(x + y))*
        z + (13*(x + ((-1 + y)*y)/(x + y))*z)/(4*y) + 
       (5*(3*(x + y) + (y*(5 + 3*y))/(x + y))*z)/(4*y) - 
       (8*(x + (y + y^2)/(x + y))*z)/y - 
       2*(-((x*z)/y) - ((3 + y)*z)/(x + y)))*Zeta[3]), 
 MI[34] -> 1/2 + ep*(((-4/(-1 + y) - y^(-1))*z)/2 + 
     2*((-1 + y)^(-1) + 1/(4*y))*z - (2*z)/y + ((x + ((-5 + y)*y)/(x + y))*z)/
      (2*y) - (3*(x + ((-1 + y)*y)/(x + y))*z)/(4*y) + 
     ((x + (y*(7 + y))/(x + y))*z)/(4*y) - 2*G[{-1}, x] - 2*G[{0}, y] + 
     G[{0}, z]) + ep^2*((-5*Pi^2)/6 + (4*z)/y + ((-8*z)/(-1 + y) + (8*z)/y)*
      G[{0}, y] + G[{-1}, x]*((8*z)/y + 8*G[{0}, y] - 4*G[{0}, z]) + 
     (-4*z - (4*z)/y)*G[{0}, z] + 8*G[{-1, -1}, x] - 8*G[{0, -1}, x] + 
     4*G[{0, 0}, y] - 2*G[{0, 0}, z] - 4*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 34] + ep^3*(-16*z + (4*z)/y - (4*x*z)/y + 
     Pi^2*((2*z)/3 + ((-2/(-1 + y) - y^(-1))*z)/3 - ((2/(-1 + y) - y^(-1))*z)/
        3 - (4*((-1 + y)^(-1) + 1/(4*y))*z)/3 + (7*z)/(3*y) - (x*z)/(3*y) + 
       ((1 + y)*z)/(x + y) - ((x + ((-5 + y)*y)/(x + y))*z)/(3*y) - 
       ((x + ((-1 + y)*y)/(x + y))*z)/(4*y) - (5*(x + (y*(7 + y))/(x + y))*z)/
        (12*y) + (10*G[{-1}, x])/3 + (4*G[{0}, y])/3 + G[{0}, z]/3 - 
       (4*G[{1}, y])/3) - (32*z*G[{-1, -1}, x])/y + 
     G[{0}, z]*(8*z - (4*z)/y + (4*x*z)/y + 16*G[{-1, -1}, x] - 
       12*G[{0, -1}, x]) + (4*z + (12*z)/x + (28*z)/y - (4*x*z)/y - 
       (28*z)/(x + y) - (4*y*z)/(x + y))*G[{0, -1}, x] + 
     ((16*z)/(-1 + y) - (20*z)/y - (4*x*z)/y)*G[{0, 0}, y] + 
     (8*z + (4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
     (4*z + (16*z)/(-1 + y) + (16*z)/y - (28*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 0}, y] - 16*G[{-y}, x]*G[{1, 0}, y] + 
     G[{-1}, x]*((-12*z)/y + (4*x*z)/y + ((4*z)/(-1 + y) - (28*z)/y + 
         (4*x*z)/y - (4*y*z)/(-1 + y) + (28*z)/(x + y) + (4*y*z)/(x + y))*
        G[{0}, y] + (4*z - (12*z)/x + (12*z)/y - (4*x*z)/y)*G[{0}, z] - 
       16*G[{0, 0}, y] + 8*G[{0, 0}, z] + 16*G[{1, 0}, y]) + 
     G[{0}, y]*((-4*z)/y - (4*x*z)/y + ((4*z)/y + (4*x*z)/y)*G[{0}, z] + 
       (-4*z - (28*z)/(1 - y) - (32*z)/(-1 + y) - (4*y*z)/(1 - y))*
        G[{-y}, x] - 32*G[{-1, -1}, x] + 12*G[{0, -1}, x] + 
       16*G[{-y, -1}, x]) - 32*G[{-1, -1, -1}, x] + 32*G[{-1, 0, -1}, x] + 
     32*G[{0, -1, -1}, x] - 12*G[{0, 0, -1}, x] - 8*G[{0, 0, 0}, y] + 
     4*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, y] + 8*G[{1, 0, 0}, y] + 
     8*G[{1, 1, 0}, y] - 16*G[{-y, 0, -1}, x] - 13*Zeta[3]) + 
   ep^4*(-Pi^4/4 + (4*z)/y - (12*x*z)/y + (-16*z + (4*z)/y - (12*x*z)/y)*
      G[{0, 0}, z] + G[{-1, -1}, x]*((48*z)/y - (16*x*z)/y + 
       64*G[{0, 0}, y] - 32*G[{0, 0}, z] - 64*G[{1, 0}, y]) + 
     64*G[{-1, -y}, x]*G[{1, 0}, y] - 24*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, -1}, x]*((-24*z)/x - (36*z)/y + (12*x*z)/y - 24*G[{0, 0}, y] + 
       24*G[{0, 0}, z] + 24*G[{1, 0}, y]) + G[{0, 0}, y]*
      ((4*z)/y + (4*x*z)/y - 32*G[{-y, -1}, x]) + 
     Pi^2*((-4*z)/3 - (2*z)/y - (10*x*z)/(3*y) + 
       ((16*z)/(3*(-1 + y)) - (6*z)/y - (2*x*z)/(3*y))*G[{0}, y] + 
       ((-4*z)/3 + (2*z)/y + (10*x*z)/(3*y))*G[{0}, z] + 
       G[{-1}, x]*((-2*z)/3 + (2*z)/x + (4*z)/(3*(-1 + y)) - (34*z)/(3*y) + 
         (2*x*z)/y - (4*y*z)/(3*(-1 + y)) + (28*z)/(3*(x + y)) + 
         (4*y*z)/(3*(x + y)) - (16*G[{0}, y])/3 - (4*G[{0}, z])/3 + 
         (16*G[{1}, y])/3) + G[{1}, y]*((4*z)/3 + (16*z)/(3*(-1 + y)) + 
         (16*z)/(3*y) - (28*z)/(3*(x + y)) - (4*y*z)/(3*(x + y)) - 
         (16*G[{-y}, x])/3) + ((-4*z)/3 - (28*z)/(3*(1 - y)) - 
         (32*z)/(3*(-1 + y)) - (4*y*z)/(3*(1 - y)))*G[{-y}, x] - 
       (40*G[{-1, -1}, x])/3 + 6*G[{0, -1}, x] - (8*G[{0, 0}, y])/3 - 
       (2*G[{0, 0}, z])/3 - (8*G[{0, 1}, y])/3 + (8*G[{1, 0}, y])/3 + 
       (8*G[{1, 1}, y])/3 + (16*G[{-y, -1}, x])/3) + 
     G[{1, 0}, y]*(32*G[{-y, -1}, x] - 32*G[{-y, -y}, x]) + 
     (128*z*G[{-1, -1, -1}, x])/y + (-4*z - (36*z)/x - (124*z)/y + 
       (4*x*z)/y + (112*z)/(x + y) + (16*y*z)/(x + y))*G[{-1, 0, -1}, x] + 
     (-16*z - (48*z)/x - (112*z)/y + (16*x*z)/y + (112*z)/(x + y) + 
       (16*y*z)/(x + y))*G[{0, -1, -1}, x] + 
     G[{0}, z]*(16*z - (4*z)/y + (12*x*z)/y + 
       (-16*z + (48*z)/x - (48*z)/y + (16*x*z)/y)*G[{-1, -1}, x] + 
       (12*z - (36*z)/x + (36*z)/y - (12*x*z)/y)*G[{0, -1}, x] + 
       ((-4*z)/y - (4*x*z)/y)*G[{0, 0}, y] - 64*G[{-1, -1, -1}, x] + 
       48*G[{-1, 0, -1}, x] + 48*G[{0, -1, -1}, x] - 36*G[{0, 0, -1}, x]) + 
     (12*z + (48*z)/x + (36*z)/y - (12*x*z)/y - (72*z)/(x + y) - 
       (24*y*z)/(x + y))*G[{0, 0, -1}, x] + 
     ((-32*z)/(-1 + y) + (44*z)/y + (12*x*z)/y)*G[{0, 0, 0}, y] + 
     (-16*z - (4*z)/y + (12*x*z)/y)*G[{0, 0, 0}, z] + 
     (12*z + (16*z)/(-1 + y) + (24*z)/y - (8*x*z)/y - (36*z)/(x + y) - 
       (12*y*z)/(x + y))*G[{0, 1, 0}, y] + 
     (-8*z - (32*z)/(-1 + y) - (32*z)/y + (56*z)/(x + y) + (8*y*z)/(x + y))*
      G[{1, 0, 0}, y] + G[{-1}, x]*(16*z - (48*z)/x - (24*z)/y + (8*x*z)/y + 
       (-8*z + (24*z)/x + (24*z)/y - (8*x*z)/y)*G[{0}, z] + 
       ((-8*z)/(-1 + y) + (56*z)/y - (8*x*z)/y + (8*y*z)/(-1 + y) - 
         (56*z)/(x + y) - (8*y*z)/(x + y))*G[{0, 0}, y] + 
       (-8*z + (24*z)/x - (24*z)/y + (8*x*z)/y)*G[{0, 0}, z] + 
       (-16*z - (8*z)/(-1 + y) - (56*z)/y + (8*x*z)/y + (8*y*z)/(-1 + y) + 
         (56*z)/(x + y) + (8*y*z)/(x + y))*G[{1, 0}, y] + 
       32*G[{0, 0, 0}, y] - 16*G[{0, 0, 0}, z] + 32*G[{0, 1, 0}, y] - 
       32*G[{1, 0, 0}, y] - 32*G[{1, 1, 0}, y]) + 
     (-8*z - (32*z)/(-1 + y) - (32*z)/y + (56*z)/(x + y) + (8*y*z)/(x + y))*
      G[{1, 1, 0}, y] + G[{-y}, x]*((8*z + (56*z)/(1 - y) + (64*z)/(-1 + y) + 
         (8*y*z)/(1 - y))*G[{0, 0}, y] + (16*z + (56*z)/(1 - y) + 
         (64*z)/(-1 + y) + (56*z)/y - (8*x*z)/y + (8*y*z)/(1 - y) - 
         (56*z)/(x + y) - (8*y*z)/(x + y))*G[{1, 0}, y] - 
       24*G[{0, 1, 0}, y] + 32*G[{1, 0, 0}, y] + 32*G[{1, 1, 0}, y]) + 
     (8*z + (56*z)/y - (8*x*z)/y - (56*z)/(x + y) - (8*y*z)/(x + y))*
      G[{-y, 0, -1}, x] + G[{0}, y]*((-4*z)/y - (4*x*z)/y + 
       ((4*z)/y + (4*x*z)/y)*G[{0}, z] + ((-16*z)/(-1 + y) + (112*z)/y - 
         (16*x*z)/y + (16*y*z)/(-1 + y) - (112*z)/(x + y) - (16*y*z)/(x + y))*
        G[{-1, -1}, x] + (16*z + (112*z)/(1 - y) + (128*z)/(-1 + y) + 
         (16*y*z)/(1 - y))*G[{-1, -y}, x] + ((12*z)/(-1 + y) - (36*z)/y + 
         (12*x*z)/y - (12*y*z)/(-1 + y) + (36*z)/(x + y) + (12*y*z)/(x + y))*
        G[{0, -1}, x] + ((-4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
       (-12*z - (36*z)/(1 - y) - (48*z)/(-1 + y) - (12*y*z)/(1 - y))*
        G[{0, -y}, x] + ((8*z)/(-1 + y) - (56*z)/y + (8*x*z)/y - 
         (8*y*z)/(-1 + y) + (56*z)/(x + y) + (8*y*z)/(x + y))*
        G[{-y, -1}, x] + (-8*z - (56*z)/(1 - y) - (64*z)/(-1 + y) - 
         (8*y*z)/(1 - y))*G[{-y, -y}, x] + 128*G[{-1, -1, -1}, x] - 
       48*G[{-1, 0, -1}, x] - 64*G[{-1, -y, -1}, x] - 48*G[{0, -1, -1}, x] + 
       12*G[{0, 0, -1}, x] + 24*G[{0, -y, -1}, x] - 64*G[{-y, -1, -1}, x] + 
       24*G[{-y, 0, -1}, x] + 32*G[{-y, -y, -1}, x]) + 
     128*G[{-1, -1, -1, -1}, x] - 128*G[{-1, -1, 0, -1}, x] - 
     128*G[{-1, 0, -1, -1}, x] + 48*G[{-1, 0, 0, -1}, x] + 
     64*G[{-1, -y, 0, -1}, x] - 128*G[{0, -1, -1, -1}, x] + 
     60*G[{0, -1, 0, -1}, x] + 48*G[{0, 0, -1, -1}, x] + 
     12*G[{0, 0, 0, -1}, x] + 16*G[{0, 0, 0, 0}, y] - 8*G[{0, 0, 0, 0}, z] - 
     8*G[{0, 0, 1, 0}, y] + 16*G[{0, 1, 0, 0}, y] + 16*G[{0, 1, 1, 0}, y] - 
     24*G[{0, -y, 0, -1}, x] - 16*G[{1, 0, 0, 0}, y] + 8*G[{1, 0, 1, 0}, y] - 
     16*G[{1, 1, 0, 0}, y] - 16*G[{1, 1, 1, 0}, y] + 
     64*G[{-y, -1, 0, -1}, x] + 64*G[{-y, 0, -1, -1}, x] - 
     48*G[{-y, 0, 0, -1}, x] - 32*G[{-y, -y, 0, -1}, x] + 
     (20*z - 8*(-2/(-1 + y) - y^(-1))*z - 16*(2/(-1 + y) - y^(-1))*z - 
       16*((-1 + y)^(-1) + 1/(4*y))*z + (28*z)/y + (14*x*z)/y + 
       (18*(1 + y)*z)/(x + y) - (4*(x + ((-5 + y)*y)/(x + y))*z)/y - 
       (15*(x + ((-1 + y)*y)/(x + y))*z)/(2*y) - 
       (13*(x + (y*(7 + y))/(x + y))*z)/(2*y) + 52*G[{-1}, x] + 
       16*G[{0}, y] + 10*G[{0}, z] - 16*G[{1}, y])*Zeta[3]), 
 MI[35] -> ep*((-2*z)/x + ((7/x - (x + y)^(-1))*z)/3 + 
     ((-x^(-1) + (x + y)^(-1))*z)/3) + 
   ep^2*(G[{-1}, x]*((4*z)/x - 2*G[{0}, z]) - 4*z*G[{0}, z] + 
     2*G[{0, -1}, x]) + 
   ep^3*(-10*z + Pi^2*((-2*z)/3 + (2*z)/(3*x) - ((-5/x - (x + y)^(-1))*z)/9 - 
       (2*(7/x - (x + y)^(-1))*z)/9 - ((-x^(-1) + (x + y)^(-1))*z)/3 - 
       G[{-1}, x]/3) - (12*z*G[{-1, -1}, x])/x + 
     G[{0}, z]*(2*z + 6*G[{-1, -1}, x] - 6*G[{0, -1}, x]) + 
     ((22*z)/x - (4*z)/(x + y))*G[{0, -1}, x] - 4*z*G[{0, 0}, y] + 
     4*z*G[{0, 0}, z] + (4*z - (4*z)/(x + y))*G[{1, 0}, y] - 
     2*G[{-y}, x]*G[{1, 0}, y] + G[{-1}, x]*((8*z)/x + (2*z)/y - 
       (14*z*G[{0}, z])/x + G[{0}, y]*((-4*z)/x + (4*z)/(x + y) + 
         2*G[{0}, z]) - 2*G[{0, 0}, y] + 2*G[{0, 0}, z] + 2*G[{1, 0}, y]) + 
     G[{0}, y]*(4*z*G[{0}, z] + ((-4*z)/(1 - y) - (4*z)/(-1 + y))*
        G[{-y}, x] - 2*G[{0, -1}, x] + 2*G[{-y, -1}, x]) - 
     6*G[{-1, 0, -1}, x] - 6*G[{0, -1, -1}, x] + 10*G[{0, 0, -1}, x] - 
     2*G[{-y, 0, -1}, x]) + ep^5*Help["DYLM", 35] + 
   ep^4*(-6*z - 2*z*G[{0, 0}, z] + G[{-1, -1}, x]*((-24*z)/x - (6*z)/y + 
       6*G[{0, 0}, y] - 6*G[{0, 0}, z] - 6*G[{1, 0}, y]) + 
     6*G[{-1, -y}, x]*G[{1, 0}, y] - 4*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, -1}, x]*((12*z)/x + (6*z)/y - 2*G[{0, 0}, y] + 6*G[{0, 0}, z] + 
       4*G[{1, 0}, y]) + G[{0, 0}, y]*(2*z - 4*G[{-y, -1}, x]) + 
     Pi^2*(z/3 - (2*z*G[{0}, y])/3 + 2*z*G[{0}, z] + 
       G[{-1}, x]*((-11*z)/(3*x) + (4*z)/(3*(x + y)) - G[{0}, y]/3 + 
         G[{0}, z] + (2*G[{1}, y])/3) + G[{1}, y]*
        ((4*z)/3 - (4*z)/(3*(x + y)) - (2*G[{-y}, x])/3) + 
       ((-4*z)/(3*(1 - y)) - (4*z)/(3*(-1 + y)))*G[{-y}, x] + 
       G[{-1, -1}, x] - (5*G[{0, -1}, x])/3 + (2*G[{-y, -1}, x])/3) + 
     G[{1, 0}, y]*(-2*z + (2*z)/y + 2*G[{-y, -1}, x] - 2*G[{-y, -y}, x]) + 
     (36*z*G[{-1, -1, -1}, x])/x + ((-66*z)/x + (12*z)/(x + y))*
      G[{-1, 0, -1}, x] + ((-66*z)/x + (12*z)/(x + y))*G[{0, -1, -1}, x] + 
     G[{0}, z]*(2*z + (42*z*G[{-1, -1}, x])/x - (42*z*G[{0, -1}, x])/x - 
       4*z*G[{0, 0}, y] - 18*G[{-1, -1, -1}, x] + 18*G[{-1, 0, -1}, x] + 
       18*G[{0, -1, -1}, x] - 18*G[{0, 0, -1}, x]) + 
     ((86*z)/x - (12*z)/(x + y))*G[{0, 0, -1}, x] + 12*z*G[{0, 0, 0}, y] - 
     4*z*G[{0, 0, 0}, z] + (4*z - (4*z)/(x + y))*G[{0, 1, 0}, y] + 
     (-8*z + (8*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-1}, x]*((-16*z)/x - (10*z)/y + G[{0}, z]*((4*z)/x + (4*z)/y - 
         2*G[{0, 0}, y]) + ((-6*z)/x - (8*z)/(x + y))*G[{0, 0}, y] + 
       G[{0}, y]*((-8*z)/x - (8*z)/y + (14*z*G[{0}, z])/x - 2*G[{0, 0}, z]) + 
       (14*z*G[{0, 0}, z])/x + ((10*z)/x + (4*z)/(x + y))*G[{1, 0}, y] + 
       6*G[{0, 0, 0}, y] - 2*G[{0, 0, 0}, z] + 2*G[{0, 1, 0}, y] - 
       4*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + (-8*z + (8*z)/(x + y))*
      G[{1, 1, 0}, y] + G[{-y}, x]*(((8*z)/(1 - y) + (8*z)/(-1 + y))*
        G[{0, 0}, y] + ((-10*z)/x + (8*z)/(1 - y) + (8*z)/(-1 + y) - 
         (4*z)/(x + y))*G[{1, 0}, y] - 2*G[{0, 1, 0}, y] + 
       4*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + ((-10*z)/x - (4*z)/(x + y))*
      G[{-y, 0, -1}, x] + G[{0}, y]*(10*z + ((12*z)/x - (12*z)/(x + y))*
        G[{-1, -1}, x] + ((12*z)/(1 - y) + (12*z)/(-1 + y))*G[{-1, -y}, x] + 
       ((-22*z)/x + (8*z)/(x + y))*G[{0, -1}, x] + 
       G[{0}, z]*(-2*z - 6*G[{-1, -1}, x] + 6*G[{0, -1}, x]) - 
       4*z*G[{0, 0}, z] + ((-8*z)/(1 - y) - (8*z)/(-1 + y))*G[{0, -y}, x] + 
       ((10*z)/x + (4*z)/(x + y))*G[{-y, -1}, x] + 
       ((-4*z)/(1 - y) - (4*z)/(-1 + y))*G[{-y, -y}, x] + 
       6*G[{-1, 0, -1}, x] - 6*G[{-1, -y, -1}, x] + 6*G[{0, -1, -1}, x] - 
       10*G[{0, 0, -1}, x] + 4*G[{0, -y, -1}, x] - 6*G[{-y, -1, -1}, x] + 
       4*G[{-y, 0, -1}, x] + 2*G[{-y, -y, -1}, x]) + 
     18*G[{-1, -1, 0, -1}, x] + 18*G[{-1, 0, -1, -1}, x] - 
     30*G[{-1, 0, 0, -1}, x] + 6*G[{-1, -y, 0, -1}, x] + 
     18*G[{0, -1, -1, -1}, x] - 30*G[{0, -1, 0, -1}, x] - 
     30*G[{0, 0, -1, -1}, x] + 38*G[{0, 0, 0, -1}, x] - 
     4*G[{0, -y, 0, -1}, x] + 6*G[{-y, -1, 0, -1}, x] + 
     6*G[{-y, 0, -1, -1}, x] - 6*G[{-y, 0, 0, -1}, x] - 
     2*G[{-y, -y, 0, -1}, x] + (16*z - (16*z)/x - 
       (16*(-5/x - (x + y)^(-1))*z)/3 - (8*(7/x - (x + y)^(-1))*z)/3 - 
       8*(-x^(-1) + (x + y)^(-1))*z + 8*G[{-1}, x])*Zeta[3]), 
 MI[36] -> 1/3 + ep*((-4*z)/(3*y) - G[{-1}, x] - (4*G[{0}, y])/3 + 
     (2*G[{0}, z])/3) + ep^2*(-Pi^2/3 + (2*z)/y + 
     G[{-1}, x]*((4*z)/y + 4*G[{0}, y] - 2*G[{0}, z]) + 
     G[{0}, y]*((-4*z)/(-1 + y) + (16*z)/(3*y) - (2*G[{0}, z])/3) + 
     (-2*z - (8*z)/(3*y))*G[{0}, z] + 3*G[{-1, -1}, x] - 3*G[{0, -1}, x] + 
     (10*G[{0, 0}, y])/3 - (2*G[{0, 0}, z])/3 - 2*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 36] + ep^3*(-8*z + (6*z)/y + 
     Pi^2*(-z/3 - (4*z)/(3*(-1 + y)) + (4*z)/(3*y) + G[{-1}, x] + G[{0}, y] - 
       G[{0}, z]/3 - (2*G[{1}, y])/3) - (12*z*G[{-1, -1}, x])/y + 
     ((6*z)/x + (12*z)/y - (12*z)/(x + y))*G[{0, -1}, x] + 
     G[{0}, z]*(4*z - (4*z)/y + 6*G[{-1, -1}, x] - 6*G[{0, -1}, x] + 
       (2*G[{0, 0}, y])/3) + (-2*z + (8*z)/(-1 + y) - (40*z)/(3*y))*
      G[{0, 0}, y] + (2*z + (8*z)/(3*y))*G[{0, 0}, z] + 
     (2*z + (8*z)/(-1 + y) + (8*z)/y - (12*z)/(x + y))*G[{1, 0}, y] - 
     6*G[{-y}, x]*G[{1, 0}, y] + G[{-1}, x]*((-6*z)/y + 
       ((-6*z)/x + (8*z)/y)*G[{0}, z] + G[{0}, y]*((-16*z)/y + 
         (12*z)/(x + y) + 2*G[{0}, z]) - 10*G[{0, 0}, y] + 2*G[{0, 0}, z] + 
       6*G[{1, 0}, y]) + G[{0}, y]*((2*z + (8*z)/(3*y))*G[{0}, z] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y}, x] - 12*G[{-1, -1}, x] + 
       6*G[{0, -1}, x] + (2*G[{0, 0}, z])/3 + 6*G[{-y, -1}, x]) - 
     9*G[{-1, -1, -1}, x] + 9*G[{-1, 0, -1}, x] + 9*G[{0, -1, -1}, x] - 
     3*G[{0, 0, -1}, x] - (22*G[{0, 0, 0}, y])/3 + (2*G[{0, 0, 0}, z])/3 - 
     2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y] - 
     6*G[{-y, 0, -1}, x] - 8*Zeta[3]) + 
   ep^4*(-Pi^4/36 + (2*z)/y + (-4*z + (4*z)/y)*G[{0, 0}, z] + 
     G[{-1, -1}, x]*((18*z)/y + 30*G[{0, 0}, y] - 6*G[{0, 0}, z] - 
       18*G[{1, 0}, y]) + 18*G[{-1, -y}, x]*G[{1, 0}, y] - 
     12*G[{0, -y}, x]*G[{1, 0}, y] + G[{0, -1}, x]*((-12*z)/x - (18*z)/y - 
       18*G[{0, 0}, y] + 6*G[{0, 0}, z] + 12*G[{1, 0}, y]) + 
     G[{0, 0}, y]*(4*z - (4*z)/y - (2*G[{0, 0}, z])/3 - 12*G[{-y, -1}, x]) + 
     Pi^2*((2*z)/3 - (2*z)/(3*y) + G[{0}, y]*(-z/3 + (8*z)/(3*(-1 + y)) - 
         (4*z)/y + G[{0}, z]/3) + (z + (4*z)/(3*y))*G[{0}, z] + 
       G[{-1}, x]*(-(z/x) - (4*z)/y + (4*z)/(x + y) - 3*G[{0}, y] + 
         G[{0}, z] + 2*G[{1}, y]) + G[{1}, y]*((2*z)/3 + (8*z)/(3*(-1 + y)) + 
         (8*z)/(3*y) - (4*z)/(x + y) - 2*G[{-y}, x]) + 
       ((-4*z)/(1 - y) - (4*z)/(-1 + y))*G[{-y}, x] - 3*G[{-1, -1}, x] + 
       G[{0, -1}, x] - (7*G[{0, 0}, y])/3 + G[{0, 0}, z]/3 - 
       (2*G[{0, 1}, y])/3 + (4*G[{1, 0}, y])/3 + (4*G[{1, 1}, y])/3 + 
       2*G[{-y, -1}, x]) + G[{1, 0}, y]*(-4*z + (4*z)/y + 6*G[{-y, -1}, x] - 
       6*G[{-y, -y}, x]) + (36*z*G[{-1, -1, -1}, x])/y + 
     ((-18*z)/x - (36*z)/y + (36*z)/(x + y))*G[{-1, 0, -1}, x] + 
     ((-18*z)/x - (36*z)/y + (36*z)/(x + y))*G[{0, -1, -1}, x] + 
     ((30*z)/x + (12*z)/y - (36*z)/(x + y))*G[{0, 0, -1}, x] + 
     G[{0}, z]*(4*z - (4*z)/y + ((18*z)/x - (24*z)/y)*G[{-1, -1}, x] + 
       ((-18*z)/x + (24*z)/y)*G[{0, -1}, x] + (-2*z - (8*z)/(3*y))*
        G[{0, 0}, y] - 18*G[{-1, -1, -1}, x] + 18*G[{-1, 0, -1}, x] + 
       18*G[{0, -1, -1}, x] - 18*G[{0, 0, -1}, x] - (2*G[{0, 0, 0}, y])/3) + 
     (6*z - (16*z)/(-1 + y) + (88*z)/(3*y))*G[{0, 0, 0}, y] + 
     (-2*z - (8*z)/(3*y))*G[{0, 0, 0}, z] + 
     (2*z + (8*z)/(-1 + y) + (8*z)/y - (12*z)/(x + y))*G[{0, 1, 0}, y] + 
     (-4*z - (16*z)/(-1 + y) - (16*z)/y + (24*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-1}, x]*((-24*z)/x - (18*z)/y + G[{0}, z]*((12*z)/x + (12*z)/y - 
         2*G[{0, 0}, y]) + ((-6*z)/x + (40*z)/y - (24*z)/(x + y))*
        G[{0, 0}, y] + G[{0}, y]*(((6*z)/x - (8*z)/y)*G[{0}, z] - 
         2*G[{0, 0}, z]) + ((6*z)/x - (8*z)/y)*G[{0, 0}, z] + 
       ((6*z)/x - (24*z)/y + (12*z)/(x + y))*G[{1, 0}, y] + 
       22*G[{0, 0, 0}, y] - 2*G[{0, 0, 0}, z] + 6*G[{0, 1, 0}, y] - 
       12*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y]) + 
     (-4*z - (16*z)/(-1 + y) - (16*z)/y + (24*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-y}, x]*(((24*z)/(1 - y) + (24*z)/(-1 + y))*G[{0, 0}, y] + 
       ((-6*z)/x + (24*z)/(1 - y) + (24*z)/(-1 + y) + (24*z)/y - 
         (12*z)/(x + y))*G[{1, 0}, y] - 6*G[{0, 1, 0}, y] + 
       12*G[{1, 0, 0}, y] + 12*G[{1, 1, 0}, y]) + 
     ((-6*z)/x + (24*z)/y - (12*z)/(x + y))*G[{-y, 0, -1}, x] + 
     G[{0}, y]*(8*z - (8*z)/y + ((48*z)/y - (36*z)/(x + y))*G[{-1, -1}, x] + 
       ((36*z)/(1 - y) + (36*z)/(-1 + y))*G[{-1, -y}, x] + 
       ((-6*z)/x - (24*z)/y + (24*z)/(x + y))*G[{0, -1}, x] + 
       G[{0}, z]*(-4*z + (4*z)/y - 6*G[{-1, -1}, x] + 6*G[{0, -1}, x]) + 
       (-2*z - (8*z)/(3*y))*G[{0, 0}, z] + 
       ((-24*z)/(1 - y) - (24*z)/(-1 + y))*G[{0, -y}, x] + 
       ((6*z)/x - (24*z)/y + (12*z)/(x + y))*G[{-y, -1}, x] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y, -y}, x] + 
       36*G[{-1, -1, -1}, x] - 18*G[{-1, 0, -1}, x] - 18*G[{-1, -y, -1}, x] - 
       18*G[{0, -1, -1}, x] + 6*G[{0, 0, -1}, x] - (2*G[{0, 0, 0}, z])/3 + 
       12*G[{0, -y, -1}, x] - 18*G[{-y, -1, -1}, x] + 12*G[{-y, 0, -1}, x] + 
       6*G[{-y, -y, -1}, x]) + 27*G[{-1, -1, -1, -1}, x] - 
     27*G[{-1, -1, 0, -1}, x] - 27*G[{-1, 0, -1, -1}, x] + 
     9*G[{-1, 0, 0, -1}, x] + 18*G[{-1, -y, 0, -1}, x] - 
     27*G[{0, -1, -1, -1}, x] + 9*G[{0, -1, 0, -1}, x] + 
     9*G[{0, 0, -1, -1}, x] + 9*G[{0, 0, 0, -1}, x] + 
     (46*G[{0, 0, 0, 0}, y])/3 - (2*G[{0, 0, 0, 0}, z])/3 - 
     2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] - 
     12*G[{0, -y, 0, -1}, x] - 8*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] - 
     8*G[{1, 1, 0, 0}, y] - 8*G[{1, 1, 1, 0}, y] + 18*G[{-y, -1, 0, -1}, x] + 
     18*G[{-y, 0, -1, -1}, x] - 18*G[{-y, 0, 0, -1}, x] - 
     6*G[{-y, -y, 0, -1}, x] + (8*z - (16*z)/(-1 + y) + (32*z)/y + 
       24*G[{-1}, x] + 16*G[{0}, y] - 8*G[{1}, y])*Zeta[3]), 
 MI[37] -> ep*(-2*z - G[{0}, z]) + ep^2*(Pi^2/6 - 4*z + 2*z*G[{0}, z] + 
     2*G[{0, 0}, z]) + ep^5*Help["DYLM", 37] + 
   ep^3*(-10*z + Pi^2*(-z/3 - G[{0}, z]/3) + 6*z*G[{0}, z] - 
     4*z*G[{0, 0}, z] - 4*G[{0, 0, 0}, z] + 5*Zeta[3]) + 
   ep^4*(Pi^4/4 - 28*z + 18*z*G[{0}, z] + 
     Pi^2*(-z + (2*z*G[{0}, z])/3 + (2*G[{0, 0}, z])/3) - 12*z*G[{0, 0}, z] + 
     8*z*G[{0, 0, 0}, z] + 8*G[{0, 0, 0, 0}, z] + (-10*z - 10*G[{0}, z])*
      Zeta[3]), MI[38] -> ep^5*Help["DYLM", 38] + 
   ep^4*((4*z + (4*z)/x)*G[{-1}, x] + 
     Pi^2*(-z/3 + (z/3 + z/(3*x))*G[{-1}, x] - (2*z*G[{0}, x])/3 + 
       (2*z*G[{0}, z])/3 + (2*G[{0, -1}, x])/3) + (4*z*G[{0, -1}, x])/x + 
     G[{0}, z]*((-2*z - (2*z)/x)*G[{0, -1}, x] + 2*z*G[{0, 0}, x]) - 
     2*z*G[{0, 0}, z] + G[{0}, x]*(-4*z + 2*z*G[{0}, z] - 2*z*G[{0, 0}, z]) + 
     (-4*z - (4*z)/x)*G[{-1, 0, -1}, x] + (2*z + (2*z)/x)*G[{-1, 0, 0}, x] + 
     (4*z + (4*z)/x)*G[{0, 0, -1}, x] - 2*z*G[{0, 0, 0}, x] + 
     2*z*G[{0, 0, 0}, z] - 2*G[{0, -1, 0, -1}, x] + 2*G[{0, -1, 0, 0}, x] - 
     4*z*Zeta[3]), MI[39] -> 
  ep^2*(G[{-1}, x]*((4*z)/x - 2*G[{0}, z]) - 4*z*G[{0}, z] + 
     2*G[{0, -1}, x]) + ep^3*(-4*z + (4*Pi^2*G[{-1}, x])/3 + 
     4*z*G[{0}, x]*G[{0}, z] - (16*z*G[{-1, -1}, x])/x + 
     G[{0}, z]*(8*G[{-1, -1}, x] - 4*G[{0, -1}, x]) + 
     (12*z*G[{0, -1}, x])/x + 4*z*G[{0, 0}, z] + 
     G[{-1}, x]*((8*z)/x + (4*z - (12*z)/x)*G[{0}, z] + 4*G[{0, 0}, z]) - 
     6*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] - 8*G[{0, -1, -1}, x] + 
     4*G[{0, 0, -1}, x]) + ep^5*Help["DYLM", 39] + 
   ep^4*(16*z + Pi^2*(G[{-1}, x]*((-2*z)/3 + (16*z)/(3*x) - 
         (4*G[{0}, z])/3) + 2*z*G[{0}, z] - (10*G[{-1, -1}, x])/3 - 
       G[{-1, 0}, x]/3 + (4*G[{0, -1}, x])/3) + 
     G[{-1, -1}, x]*((-32*z)/x - 16*G[{0, 0}, z]) + 
     G[{0, -1}, x]*((4*z)/x + 8*G[{0, 0}, z]) + 
     G[{0}, x]*(4*z - 4*z*G[{0, 0}, z]) + (64*z*G[{-1, -1, -1}, x])/x + 
     (12*z - (52*z)/x)*G[{-1, 0, -1}, x] + (4*z*G[{-1, 0, 0}, x])/x - 
     (48*z*G[{0, -1, -1}, x])/x + G[{0}, z]*
      (-8*z + (-16*z + (48*z)/x)*G[{-1, -1}, x] + (12*z - (24*z)/x)*
        G[{0, -1}, x] - 4*z*G[{0, 0}, x] - 32*G[{-1, -1, -1}, x] + 
       20*G[{-1, 0, -1}, x] + 16*G[{0, -1, -1}, x] - 8*G[{0, 0, -1}, x]) + 
     (-12*z + (24*z)/x)*G[{0, 0, -1}, x] + 
     G[{-1}, x]*(12*z - (4*z)/x + (-4*z - (4*z)/x)*G[{0}, z] + 
       (-8*z + (24*z)/x)*G[{0, 0}, z] - 8*G[{0, 0, 0}, z]) - 
     4*z*G[{0, 0, 0}, z] + 24*G[{-1, -1, 0, -1}, x] - 
     4*G[{-1, -1, 0, 0}, x] + 24*G[{-1, 0, -1, -1}, x] - 
     22*G[{-1, 0, 0, -1}, x] - 6*G[{-1, 0, 0, 0}, x] + 
     32*G[{0, -1, -1, -1}, x] - 20*G[{0, -1, 0, -1}, x] - 
     16*G[{0, 0, -1, -1}, x] + 8*G[{0, 0, 0, -1}, x] + 
     14*G[{-1}, x]*Zeta[3]), MI[40] -> 1/2 - 2*ep*G[{-1}, x] + 
   ep^2*(-Pi^2/6 + 8*G[{-1, -1}, x] - G[{0, -1}, x] - G[{0, 0}, x]) + 
   ep^5*Help["DYLM", 40] + ep^3*(-2*z - (2*z)/x + 
     Pi^2*((4*z)/(3*x) + G[{-1}, x]/6 + G[{0}, x]/2 - (2*G[{0}, z])/3) + 
     (-2*z - (2*z)/x)*G[{-1}, x]*G[{0}, z] + (2*z*G[{0, -1}, x])/x + 
     G[{0}, z]*(2*z - G[{0, -1}, x] - G[{0, 0}, x]) + (2*z*G[{0, 0}, x])/x + 
     (2*z*G[{0, 0}, z])/x + G[{0}, x]*((-2*z*G[{0}, z])/x + G[{0, 0}, z]) - 
     32*G[{-1, -1, -1}, x] + 10*G[{-1, 0, -1}, x] + G[{-1, 0, 0}, x] + 
     4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x] + 4*G[{0, 0, 0}, x] - 
     G[{0, 0, 0}, z] + 10*Zeta[3]) + ep^4*((191*Pi^4)/360 - 8*z - (20*z)/x + 
     (-4*z - (2*z)/x)*G[{0, 0}, z] + G[{0, 0}, x]*((-2*z)/x + G[{0, 0}, z]) + 
     Pi^2*(-z/3 - (4*z)/(3*x) + G[{0}, x]*((2*z)/3 + z/x - G[{0}, z]/2) + 
       G[{-1}, x]*(-z/(3*x) + G[{0}, z]/3) + ((-2*z)/3 - (11*z)/(3*x))*
        G[{0}, z] - G[{-1, -1}, x]/3 - G[{-1, 0}, x]/6 - G[{0, -1}, x]/6 + 
       (11*G[{0, 0}, z])/6) + G[{0, -1}, x]*((2*z)/x + 2*G[{0, 0}, z]) + 
     G[{-1}, x]*(-6*z - (6*z)/x + (-2*z - (2*z)/x)*G[{0}, z] + 
       (4*z + (4*z)/x)*G[{0, 0}, z]) + (-2*z - (10*z)/x)*G[{-1, 0, -1}, x] - 
     2*z*G[{-1, 0, 0}, x] - (8*z*G[{0, -1, -1}, x])/x + 
     (2*z + (16*z)/x)*G[{0, 0, -1}, x] + (2*z - (2*z)/x)*G[{0, 0, 0}, x] + 
     G[{0}, z]*(10*z + (12*z)/x + (8*z + (8*z)/x)*G[{-1, -1}, x] + 
       (-4*z - (10*z)/x)*G[{0, -1}, x] + (-2*z - (2*z)/x)*G[{0, 0}, x] + 
       2*G[{-1, 0, -1}, x] + 4*G[{0, -1, -1}, x] - 5*G[{0, 0, -1}, x] + 
       G[{0, 0, 0}, x]) + G[{0}, x]*(2*z - (8*z)/x + (2*z*G[{0}, z])/x + 
       (2*z + (6*z)/x)*G[{0, 0}, z] - 3*G[{0, 0, 0}, z]) + 
     (-2*z - (10*z)/x)*G[{0, 0, 0}, z] + 128*G[{-1, -1, -1, -1}, x] - 
     44*G[{-1, -1, 0, -1}, x] - 2*G[{-1, -1, 0, 0}, x] - 
     40*G[{-1, 0, -1, -1}, x] + 6*G[{-1, 0, 0, -1}, x] - 
     3*G[{-1, 0, 0, 0}, x] - 16*G[{0, -1, -1, -1}, x] + 
     G[{0, -1, 0, -1}, x] - 4*G[{0, 0, -1, -1}, x] + 8*G[{0, 0, 0, -1}, x] - 
     10*G[{0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0}, z] + 
     (4*z + (22*z)/x - 8*G[{-1}, x] - 9*G[{0}, x] - 11*G[{0}, z])*Zeta[3]), 
 MI[41] -> ep^5*Help["DYLM", 41] + 
   ep^3*(-4*z - (4*z)/x + Pi^2*((2*z)/3 - (4*z)/(3*x) + G[{-1}, x]/3 - 
       (2*G[{0}, x])/3 + (2*G[{0}, z])/3) + 
     G[{-1}, x]*(8*z + (8*z)/x + (-4*z - (4*z)/x)*G[{0}, z]) + 
     (-4*z + (8*z)/x)*G[{0, -1}, x] + (4*z - (4*z)/x)*G[{0, 0}, x] + 
     G[{0}, z]*((4*z)/x - 2*G[{0, -1}, x] + 2*G[{0, 0}, x]) + 
     G[{0}, x]*(-4*z - (4*z)/x + (4*z*G[{0}, z])/x - 2*G[{0, 0}, z]) - 
     (4*z*G[{0, 0}, z])/x - 4*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] + 
     4*G[{0, 0, -1}, x] - 2*G[{0, 0, 0}, x] + 2*G[{0, 0, 0}, z] - 
     4*Zeta[3]) + ep^4*((-16*Pi^4)/45 - 4*z + (20*z)/x + 
     (-32*z - (32*z)/x)*G[{-1, -1}, x] + 
     Pi^2*(-4*z - (2*z)/x + G[{-1}, x]*((10*z)/3 + (8*z)/(3*x) + 
         (2*G[{0}, z])/3) + ((4*z)/3 + (10*z)/(3*x))*G[{0}, z] + 
       G[{0}, x]*((-2*z)/3 - (2*z)/(3*x) + G[{0}, z]) - 
       (2*G[{-1, -1}, x])/3 - G[{-1, 0}, x]/3 + G[{0, -1}, x] + 
       G[{0, 0}, x]/3 - (7*G[{0, 0}, z])/3) + 
     G[{0, 0}, x]*(4*z + (8*z)/x - 2*G[{0, 0}, z]) + 
     (-4*z - (8*z)/x)*G[{0, 0}, z] + G[{0, -1}, x]*(24*z + (20*z)/x + 
       4*G[{0, 0}, z]) + G[{-1}, x]*(12*z + (12*z)/x + 
       (-4*z - (4*z)/x)*G[{0}, z] + (8*z + (8*z)/x)*G[{0, 0}, z]) + 
     (-20*z - (36*z)/x)*G[{-1, 0, -1}, x] + (8*z + (12*z)/x)*
      G[{-1, 0, 0}, x] + (16*z - (32*z)/x)*G[{0, -1, -1}, x] + 
     (8*z + (44*z)/x)*G[{0, 0, -1}, x] + 
     G[{0}, z]*((-4*z)/x + (16*z + (16*z)/x)*G[{-1, -1}, x] + 
       (-12*z - (24*z)/x)*G[{0, -1}, x] + 4*G[{-1, 0, -1}, x] + 
       8*G[{0, -1, -1}, x] - 10*G[{0, 0, -1}, x] - 2*G[{0, 0, 0}, x]) + 
     (-12*z + (8*z)/x)*G[{0, 0, 0}, x] + (16*z*G[{0, 0, 0}, z])/x + 
     G[{0}, x]*(-8*z + (12*z)/x + 4*z*G[{0}, z] - (8*z*G[{0, 0}, z])/x + 
       6*G[{0, 0, 0}, z]) + 8*G[{-1, -1, 0, -1}, x] - 
     4*G[{-1, -1, 0, 0}, x] + 16*G[{-1, 0, -1, -1}, x] - 
     12*G[{-1, 0, 0, -1}, x] - 6*G[{-1, 0, 0, 0}, x] - 
     14*G[{0, -1, 0, -1}, x] + 4*G[{0, -1, 0, 0}, x] - 
     16*G[{0, 0, -1, -1}, x] + 18*G[{0, 0, 0, -1}, x] + 
     6*G[{0, 0, 0, 0}, x] - 10*G[{0, 0, 0, 0}, z] + 
     (-32*z + (4*z)/x - 16*G[{-1}, x] + 6*G[{0}, x] + 2*G[{0}, z])*Zeta[3]), 
 MI[42] -> ep^2*((4*Pi^2)/3 + (4*z)/x + G[{0}, x]*((4*z)/x - 2*G[{0}, z]) + 
     (4*z - (4*z)/x)*G[{0}, z] + G[{-1}, x]*((-4*z)/x + 2*G[{0}, z]) - 
     2*G[{0, -1}, x] + 2*G[{0, 0}, x] + 2*G[{0, 0}, z]) + 
   ep^5*Help["DYLM", 42] + ep^3*(8*z + (8*z)/x + 
     Pi^2*((-2*z)/3 + (22*z)/(3*x) + G[{-1}, x] - G[{0}, x]/3 - 
       (7*G[{0}, z])/3) + (8*z*G[{-1, -1}, x])/x + (4*z*G[{-1, 0}, x])/x - 
     (12*z*G[{0, -1}, x])/x + G[{0}, z]*((-12*z)/x - 4*G[{-1, -1}, x] - 
       2*G[{-1, 0}, x] + 4*G[{0, -1}, x] + 2*G[{0, 0}, x]) + 
     G[{-1}, x]*((-4*z)/x + (8*z*G[{0}, z])/x - 2*G[{0, 0}, z]) + 
     (-8*z + (16*z)/x)*G[{0, 0}, z] + G[{0}, x]*
      ((4*z)/x - (8*z*G[{0}, z])/x + 2*G[{0, 0}, z]) + 4*G[{-1, 0, -1}, x] + 
     2*G[{-1, 0, 0}, x] + 4*G[{0, -1, -1}, x] + 2*G[{0, -1, 0}, x] - 
     6*G[{0, 0, -1}, x] - 6*G[{0, 0, 0}, x] - 6*G[{0, 0, 0}, z] + 
     14*Zeta[3]) + ep^4*((59*Pi^4)/180 + 24*z + (4*z)/x + 
     G[{0, -1}, x]*((-4*z)/x - 4*G[{0, 0}, z]) + 
     G[{0, 0}, x]*((-8*z)/x - 2*G[{0, 0}, z]) + (24*z*G[{0, 0}, z])/x + 
     G[{-1, 0}, x]*((4*z)/x + 2*G[{0, 0}, z]) + 
     Pi^2*((10*z)/(3*x) + G[{-1}, x]*((16*z)/(3*x) - (5*G[{0}, z])/3) + 
       ((4*z)/3 - (32*z)/(3*x))*G[{0}, z] + G[{0}, x]*
        ((-4*z)/x + (5*G[{0}, z])/3) - 2*G[{-1, -1}, x] - G[{-1, 0}, x]/3 + 
       (8*G[{0, -1}, x])/3 - G[{0, 0}, x] + 3*G[{0, 0}, z]) + 
     G[{-1, -1}, x]*((8*z)/x + 4*G[{0, 0}, z]) - (16*z*G[{-1, -1, -1}, x])/
      x - (8*z*G[{-1, -1, 0}, x])/x + (24*z*G[{-1, 0, -1}, x])/x + 
     (24*z*G[{0, -1, -1}, x])/x + (12*z*G[{0, -1, 0}, x])/x - 
     (28*z*G[{0, 0, -1}, x])/x + G[{0}, z]*(-12*z - (12*z)/x - 
       (16*z*G[{-1, -1}, x])/x - (8*z*G[{-1, 0}, x])/x + 
       (16*z*G[{0, -1}, x])/x + (8*z*G[{0, 0}, x])/x + 8*G[{-1, -1, -1}, x] + 
       4*G[{-1, -1, 0}, x] - 8*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] - 
       8*G[{0, -1, -1}, x] - 4*G[{0, -1, 0}, x] + 8*G[{0, 0, -1}, x] - 
       2*G[{0, 0, 0}, x]) - (8*z*G[{0, 0, 0}, x])/x + 
     G[{0}, x]*((-4*z)/x + (8*z*G[{0, 0}, z])/x - 2*G[{0, 0, 0}, z]) + 
     (16*z - (40*z)/x)*G[{0, 0, 0}, z] + G[{-1}, x]*
      ((4*z)/x - (8*z*G[{0, 0}, z])/x + 2*G[{0, 0, 0}, z]) - 
     8*G[{-1, -1, 0, -1}, x] - 4*G[{-1, -1, 0, 0}, x] - 
     8*G[{-1, 0, -1, -1}, x] - 4*G[{-1, 0, -1, 0}, x] + 
     12*G[{-1, 0, 0, -1}, x] - 6*G[{-1, 0, 0, 0}, x] - 
     8*G[{0, -1, -1, -1}, x] - 4*G[{0, -1, -1, 0}, x] + 
     12*G[{0, -1, 0, -1}, x] + 12*G[{0, 0, -1, -1}, x] + 
     6*G[{0, 0, -1, 0}, x] - 14*G[{0, 0, 0, -1}, x] + 14*G[{0, 0, 0, 0}, x] + 
     14*G[{0, 0, 0, 0}, z] + (-20*z + (92*z)/x + 4*G[{-1}, x] + 4*G[{0}, x] - 
       32*G[{0}, z])*Zeta[3]), 
 MI[43] -> ep^3*((2*Pi^2*z)/3 - 2*z*G[{0}, y]*G[{0}, z] + 2*z*G[{0, 0}, y] + 
     2*z*G[{0, 0}, z] + (-2*z - (2*z)/y)*G[{1, 0}, y] - 2*G[{0, 1, 0}, y]) + 
   ep^5*Help["DYLM", 43] + ep^4*(-6*z + 2*z*G[{0, 0}, y] + 
     G[{0}, z]*(4*z + 2*z*G[{0, 0}, y]) + 2*z*G[{0, 0}, z] + 
     G[{0}, y]*(-2*z - 2*z*G[{0}, z] + 2*z*G[{0, 0}, z]) + 
     Pi^2*((2*z)/3 + (z*G[{0}, y])/3 - (5*z*G[{0}, z])/3 + 
       ((-2*z)/3 - (2*z)/(3*y))*G[{1}, y] - (2*G[{0, 1}, y])/3) + 
     (-2*z + (2*z)/y)*G[{1, 0}, y] - 6*z*G[{0, 0, 0}, y] - 
     6*z*G[{0, 0, 0}, z] + (-2*z - (2*z)/y)*G[{0, 1, 0}, y] + 
     (4*z + (4*z)/y)*G[{1, 0, 0}, y] + (4*z + (4*z)/y)*G[{1, 1, 0}, y] - 
     2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] + 
     2*z*Zeta[3]), MI[44] -> 
  -5/4 + ep*((-3*(-(-1 + y)^(-1) + y^(-1))*z)/2 - (3*z)/(2*(-1 + y)) + 
     (5*z)/(2*y) - 2*G[{-1}, x] + 2*G[{0}, x] + G[{0}, y] - G[{0}, z]/2) + 
   ep^2*((19*Pi^2)/12 + (2*z)/y + ((-4*z)/(-1 + y) + (4*z)/y)*G[{0}, y] + 
     G[{-1}, x]*((4*z)/y + 4*G[{0}, y] - 2*G[{0}, z]) + 
     (-2*z - (2*z)/y)*G[{0}, z] + G[{0}, x]*((-4*z)/y - 4*G[{0}, y] + 
       2*G[{0}, z]) + 4*G[{-1, -1}, x] + 2*G[{-1, 0}, x] - 4*G[{0, -1}, x] - 
     2*G[{0, 0}, x] + 2*G[{0, 0}, y] - G[{0, 0}, z] - 2*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 44] + ep^3*(-6*z + (4*z)/x + (8*z)/y + 
     Pi^2*(z/3 + (3*(-(-1 + y)^(-1) + y^(-1))*z)/2 + (5*z)/(6*(-1 + y)) - 
       (19*z)/(6*y) + (4*z)/(3*(x + y)) + (8*(-x^(-1) + (x + y)^(-1))*z)/3 + 
       (7*G[{-1}, x])/3 - (13*G[{0}, x])/3 - G[{0}, y] + (13*G[{0}, z])/6 - 
       G[{1}, y]/3 + 2*G[{-y}, x]) - (8*z*G[{-1, -1}, x])/y - 
     (4*z*G[{-1, 0}, x])/y + ((4*z)/x + (8*z)/y - (8*z)/(x + y))*
      G[{0, -1}, x] + G[{0}, z]*(2*z - (8*z)/y + 4*G[{-1, -1}, x] + 
       2*G[{-1, 0}, x] - 4*G[{0, -1}, x] - 2*G[{0, 0}, x]) + 
     ((-4*z)/x + (4*z)/y + (8*z)/(x + y))*G[{0, 0}, x] + 
     ((8*z)/(-1 + y) - (16*z)/y + (8*z)/(x + y))*G[{0, 0}, y] + 
     G[{0}, x]*((4*z)/y + ((8*z)/y - (8*z)/(x + y))*G[{0}, y] + 
       ((4*z)/x - (4*z)/y)*G[{0}, z] - 2*G[{0, 0}, z]) + 
     (4*z - (4*z)/x + (8*z)/y)*G[{0, 0}, z] + 
     G[{-y}, x]*(4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + 
     ((4*z)/(-1 + y) + (4*z)/y - (8*z)/(x + y))*G[{1, 0}, y] + 
     G[{-1}, x]*((-4*z)/y + ((-8*z)/y + (8*z)/(x + y))*G[{0}, y] + 
       ((-4*z)/x + (4*z)/y)*G[{0}, z] - 4*G[{0, 0}, y] + 2*G[{0, 0}, z] + 
       4*G[{1, 0}, y]) + G[{0}, y]*(((-8*z)/(1 - y) - (8*z)/(-1 + y))*
        G[{-y}, x] - 8*G[{-1, -1}, x] - 4*G[{-1, 0}, x] + 4*G[{0, -1}, x] + 
       8*G[{0, 0}, x] + 4*G[{-y, -1}, x] - 4*G[{-y, 0}, x]) - 
     8*G[{-1, -1, -1}, x] - 4*G[{-1, -1, 0}, x] + 8*G[{-1, 0, -1}, x] - 
     2*G[{-1, 0, 0}, x] + 8*G[{0, -1, -1}, x] + 4*G[{0, -1, 0}, x] - 
     4*G[{0, 0, -1}, x] - 2*G[{0, 0, 0}, x] - 4*G[{0, 0, 0}, y] + 
     4*G[{0, 0, 0}, z] - 2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 
     2*G[{1, 1, 0}, y] - 4*G[{-y, 0, -1}, x] + 4*G[{-y, 0, 0}, x] + 
     (7*Zeta[3])/2) + ep^4*((-359*Pi^4)/360 - 12*z + (24*z)/x + (20*z)/y + 
     G[{-1, 0}, x]*((4*z)/y - 2*G[{0, 0}, z]) + (-4*z + (4*z)/x + (20*z)/y)*
      G[{0, 0}, z] + G[{0, 0}, x]*((4*z)/x - (4*z)/y + 2*G[{0, 0}, z]) + 
     G[{-1, -1}, x]*((8*z)/y + 8*G[{0, 0}, y] - 4*G[{0, 0}, z] - 
       8*G[{1, 0}, y]) - 4*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, -1}, x]*((-4*z)/x - (8*z)/y - 4*G[{0, 0}, y] + 4*G[{0, 0}, z] + 
       4*G[{1, 0}, y]) + G[{-1, -y}, x]*(4*G[{0, 0}, y] + 8*G[{1, 0}, y]) + 
     G[{1, 0}, y]*(4*G[{-y, -1}, x] - 4*G[{-y, -y}, x]) + 
     Pi^2*(-z/3 + (8*z)/(3*x) + (16*z)/(3*y) + 
       G[{0}, x]*((2*z)/(3*x) + (26*z)/(3*y) - (20*z)/(3*(x + y)) + 
         (8*G[{0}, y])/3 - (5*G[{0}, z])/3) + 
       ((-2*z)/3 + (14*z)/(3*x) - (16*z)/(3*y))*G[{0}, z] + 
       G[{-1}, x]*((-2*z)/x - (14*z)/(3*y) + (16*z)/(3*(x + y)) - 
         2*G[{0}, y] + (5*G[{0}, z])/3 + (2*G[{1}, y])/3) + 
       G[{0}, y]*((4*z)/(3*(-1 + y)) - (4*z)/(3*(x + y)) - 
         (2*G[{-y}, x])/3) + G[{1}, y]*((2*z)/(3*(-1 + y)) + (2*z)/(3*y) - 
         (4*z)/(3*(x + y)) - (2*G[{-y}, x])/3) + 
       ((-4*z)/(3*(1 - y)) - (4*z)/(3*(-1 + y)) - (4*z)/y + (4*z)/(x + y))*
        G[{-y}, x] - (14*G[{-1, -1}, x])/3 - (13*G[{-1, 0}, x])/3 + 
       2*G[{-1, -y}, x] + 2*G[{0, -1}, x] + (23*G[{0, 0}, x])/3 - 
       (2*G[{0, 0}, y])/3 - (8*G[{0, 0}, z])/3 - G[{0, 1}, y]/3 - 
       4*G[{0, -y}, x] + (2*G[{1, 0}, y])/3 + G[{1, 1}, y]/3 + 
       (8*G[{-y, -1}, x])/3 - (10*G[{-y, 0}, x])/3 + 2*G[{-y, -y}, x]) + 
     G[{0, 0}, y]*(-8*G[{0, -y}, x] - 4*G[{-y, -1}, x] + 4*G[{-y, -y}, x]) + 
     (16*z*G[{-1, -1, -1}, x])/y + (8*z*G[{-1, -1, 0}, x])/y + 
     ((-8*z)/x - (16*z)/y + (16*z)/(x + y))*G[{-1, 0, -1}, x] + 
     ((-4*z)/x + (4*z)/y + (8*z)/(x + y))*G[{-1, 0, 0}, x] + 
     ((-8*z)/x - (16*z)/y + (16*z)/(x + y))*G[{0, -1, -1}, x] + 
     ((-4*z)/x - (8*z)/y + (8*z)/(x + y))*G[{0, -1, 0}, x] + 
     ((12*z)/x + (8*z)/y - (16*z)/(x + y))*G[{0, 0, -1}, x] + 
     ((12*z)/x + (4*z)/y - (32*z)/(x + y))*G[{0, 0, 0}, x] + 
     G[{0}, z]*(10*z - (16*z)/x - (20*z)/y + ((8*z)/x - (8*z)/y)*
        G[{-1, -1}, x] + ((4*z)/x - (4*z)/y)*G[{-1, 0}, x] + 
       ((-8*z)/x + (8*z)/y)*G[{0, -1}, x] + ((-4*z)/x + (4*z)/y)*
        G[{0, 0}, x] - 8*G[{-1, -1, -1}, x] - 4*G[{-1, -1, 0}, x] + 
       8*G[{-1, 0, -1}, x] - 2*G[{-1, 0, 0}, x] + 8*G[{0, -1, -1}, x] + 
       4*G[{0, -1, 0}, x] - 8*G[{0, 0, -1}, x] + 2*G[{0, 0, 0}, x]) + 
     ((-16*z)/(-1 + y) + (32*z)/y - (16*z)/(x + y))*G[{0, 0, 0}, y] + 
     (-8*z + (12*z)/x - (20*z)/y)*G[{0, 0, 0}, z] + 
     G[{0}, x]*((8*z)/x + (4*z)/y + ((-4*z)/x - (4*z)/y)*G[{0}, z] + 
       ((-4*z)/x + (4*z)/y)*G[{0, 0}, z] + 2*G[{0, 0, 0}, z]) + 
     ((4*z)/(-1 + y) + (4*z)/y - (8*z)/(x + y))*G[{0, 1, 0}, y] + 
     ((-8*z)/(-1 + y) - (8*z)/y + (16*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-1}, x]*((-8*z)/x - (4*z)/y + ((4*z)/x + (4*z)/y)*G[{0}, z] + 
       ((8*z)/y - (8*z)/(x + y))*G[{0, 0}, y] + ((4*z)/x - (4*z)/y)*
        G[{0, 0}, z] + ((-8*z)/y + (8*z)/(x + y))*G[{1, 0}, y] + 
       8*G[{0, 0, 0}, y] - 2*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, y] - 
       8*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + 
     ((-4*z)/(-1 + y) - (4*z)/y + (8*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-y}, x]*(((16*z)/(1 - y) + (16*z)/(-1 + y) - (8*z)/y + (8*z)/(x + y))*
        G[{0, 0}, y] + ((8*z)/(1 - y) + (8*z)/(-1 + y) + (8*z)/y - 
         (8*z)/(x + y))*G[{1, 0}, y] - 8*G[{0, 0, 0}, y] - 
       4*G[{0, 1, 0}, y] + 8*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + 
     ((8*z)/y - (8*z)/(x + y))*G[{-y, 0, -1}, x] + ((-8*z)/y + (8*z)/(x + y))*
      G[{-y, 0, 0}, x] + G[{0}, y]*(((16*z)/y - (16*z)/(x + y))*
        G[{-1, -1}, x] + ((8*z)/y - (8*z)/(x + y))*G[{-1, 0}, x] + 
       ((16*z)/(1 - y) + (16*z)/(-1 + y))*G[{-1, -y}, x] + 
       ((-8*z)/y + (8*z)/(x + y))*G[{0, -1}, x] + 
       ((-16*z)/y + (16*z)/(x + y))*G[{0, 0}, x] + 
       ((-8*z)/(1 - y) - (8*z)/(-1 + y))*G[{0, -y}, x] + 
       ((-8*z)/y + (8*z)/(x + y))*G[{-y, -1}, x] + ((8*z)/y - (8*z)/(x + y))*
        G[{-y, 0}, x] + ((-8*z)/(1 - y) - (8*z)/(-1 + y))*G[{-y, -y}, x] + 
       16*G[{-1, -1, -1}, x] + 8*G[{-1, -1, 0}, x] - 8*G[{-1, 0, -1}, x] + 
       8*G[{-1, 0, 0}, x] - 8*G[{-1, -y, -1}, x] - 4*G[{-1, -y, 0}, x] - 
       8*G[{0, -1, -1}, x] - 4*G[{0, -1, 0}, x] + 4*G[{0, 0, -1}, x] - 
       16*G[{0, 0, 0}, x] + 4*G[{0, -y, -1}, x] + 8*G[{0, -y, 0}, x] - 
       8*G[{-y, -1, -1}, x] - 4*G[{-y, -1, 0}, x] + 4*G[{-y, 0, -1}, x] + 
       8*G[{-y, 0, 0}, x] + 4*G[{-y, -y, -1}, x] - 4*G[{-y, -y, 0}, x]) + 
     16*G[{-1, -1, -1, -1}, x] + 8*G[{-1, -1, -1, 0}, x] - 
     16*G[{-1, -1, 0, -1}, x] + 4*G[{-1, -1, 0, 0}, x] - 
     16*G[{-1, 0, -1, -1}, x] - 8*G[{-1, 0, -1, 0}, x] + 
     8*G[{-1, 0, 0, -1}, x] - 2*G[{-1, 0, 0, 0}, x] + 
     8*G[{-1, -y, 0, -1}, x] + 4*G[{-1, -y, 0, 0}, x] - 
     16*G[{0, -1, -1, -1}, x] - 8*G[{0, -1, -1, 0}, x] + 
     8*G[{0, -1, 0, -1}, x] - 8*G[{0, -1, 0, 0}, x] + 
     8*G[{0, 0, -1, -1}, x] + 4*G[{0, 0, -1, 0}, x] + 18*G[{0, 0, 0, 0}, x] + 
     8*G[{0, 0, 0, 0}, y] - 10*G[{0, 0, 0, 0}, z] - 2*G[{0, 0, 1, 0}, y] + 
     4*G[{0, 1, 0, 0}, y] + 2*G[{0, 1, 1, 0}, y] - 4*G[{0, -y, 0, -1}, x] - 
     8*G[{0, -y, 0, 0}, x] - 8*G[{1, 0, 0, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
     4*G[{1, 1, 0, 0}, y] - 2*G[{1, 1, 1, 0}, y] + 8*G[{-y, -1, 0, -1}, x] + 
     4*G[{-y, -1, 0, 0}, x] + 8*G[{-y, 0, -1, -1}, x] + 
     4*G[{-y, 0, -1, 0}, x] - 8*G[{-y, 0, 0, -1}, x] - 
     16*G[{-y, 0, 0, 0}, x] - 4*G[{-y, -y, 0, -1}, x] + 
     4*G[{-y, -y, 0, 0}, x] + (10*z + 33*(-(-1 + y)^(-1) + y^(-1))*z + 
       (21*z)/(-1 + y) - (7*z)/y - (20*z)/(x + y) + 
       28*(-x^(-1) + (x + y)^(-1))*z + 20*G[{-1}, x] - 24*G[{0}, x] - 
       10*G[{0}, y] + 27*G[{0}, z] - 6*G[{1}, y] + 4*G[{-y}, x])*Zeta[3]), 
 MI[45] -> ep^2*((-4*z*G[{0}, y])/(-1 + y) - 2*z*G[{0}, z] - 
     2*G[{1, 0}, y]) + 
   ep^3*(-2*z + G[{-1}, x]*(((-4*z)/(-1 + y) + (4*z)/(x + y))*G[{0}, y] + 
       (-2*z - (2*z)/x)*G[{0}, z]) + Pi^2*((-4*z)/3 - (2*z)/(-1 + y) - 
       G[{1}, y]) + ((2*z)/x - (4*z)/(x + y))*G[{0, -1}, x] + 
     (-4*z + (4*z)/(-1 + y))*G[{0, 0}, y] - 2*z*G[{0, 0}, z] + 
     (4*z + (12*z)/(-1 + y) - (4*z)/(x + y))*G[{1, 0}, y] - 
     2*G[{-y}, x]*G[{1, 0}, y] + G[{0}, x]*((4*z*G[{0}, y])/(-1 + y) + 
       2*z*G[{0}, z] + 2*G[{1, 0}, y]) + 
     G[{0}, y]*(4*z*G[{0}, z] + ((-4*z)/(1 - y) - (4*z)/(-1 + y))*
        G[{-y}, x] - 2*G[{0, -1}, x] + 2*G[{-y, -1}, x]) + 
     2*G[{0, 0, -1}, x] - 2*G[{0, 1, 0}, y] + 2*G[{1, 0, 0}, y] + 
     6*G[{1, 1, 0}, y] - 2*G[{-y, 0, -1}, x]) + ep^5*Help["DYLM", 45] + 
   ep^4*(G[{0}, z]*((8*z + (8*z)/x)*G[{-1, -1}, x] + 
       (-4*z - (4*z)/x)*G[{0, -1}, x]) - 4*z*G[{0, 0}, z] + 
     G[{0, -1}, x]*(-4*z + (4*z)/x - (4*z)/(x + y) + (4*y*z)/(x + y) + 
       4*G[{0, 0}, y] - 4*G[{1, 0}, y]) - 2*G[{0, 0}, x]*G[{1, 0}, y] + 
     6*G[{0, -y}, x]*G[{1, 0}, y] + G[{-1}, x]*
      (((-4*z)/(-1 + y) + (4*y*z)/(-1 + y) + (4*z)/(x + y) - (4*y*z)/(x + y))*
        G[{0}, y] + (-4*z - (4*z)/x)*G[{0}, z] + 
       ((8*z)/(-1 + y) - (8*z)/(x + y))*G[{0, 0}, y] + 
       (4*z + (4*z)/x)*G[{0, 0}, z] + ((-8*z)/(-1 + y) + (8*z)/(x + y))*
        G[{1, 0}, y]) + Pi^2*((-4*z)/3 + ((4*z)/3 + (4*z)/(3*x))*G[{-1}, x] + 
       (-2*z + (4*z)/(-1 + y))*G[{0}, y] + (17*z*G[{0}, z])/3 + 
       G[{0}, x]*((2*z)/(-1 + y) + G[{1}, y]) + 
       G[{1}, y]*(2*z + (6*z)/(-1 + y) - (2*z)/(x + y) - G[{-y}, x]) - 
       (2*z*G[{-y}, x])/(-1 + y) - G[{0, 1}, y] + 2*G[{1, 0}, y] + 
       3*G[{1, 1}, y]) + G[{0, 0}, y]*(-4*z - 4*G[{-y, -1}, x]) + 
     G[{1, 0}, y]*((-4*z)/(x + y) + (4*y*z)/(x + y) + 4*G[{-y, -1}, x] + 
       2*G[{-y, 0}, x] - 6*G[{-y, -y}, x]) + 
     (-6*z - (6*z)/x - (20*z)/(-1 + y) + (20*z)/(x + y))*G[{-1, 0, -1}, x] + 
     (2*z + (2*z)/x + (4*z)/(-1 + y) - (4*z)/(x + y))*G[{-1, 0, 0}, x] + 
     ((-8*z)/x + (16*z)/(x + y))*G[{0, -1, -1}, x] + 
     (6*z + (4*z)/x + (4*z)/(x + y))*G[{0, 0, -1}, x] - 2*z*G[{0, 0, 0}, x] + 
     (4*z - (4*z)/(-1 + y))*G[{0, 0, 0}, y] + 8*z*G[{0, 0, 0}, z] + 
     (12*z + (28*z)/(-1 + y) - (4*z)/(x + y))*G[{0, 1, 0}, y] + 
     (-4*z - (12*z)/(-1 + y) + (4*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{0}, x]*(4*z - 4*z*G[{0}, y]*G[{0}, z] + (4*z - (4*z)/(-1 + y))*
        G[{0, 0}, y] + (-4*z - (12*z)/(-1 + y) + (4*z)/(x + y))*
        G[{1, 0}, y] + 2*G[{0, 1, 0}, y] - 2*G[{1, 0, 0}, y] - 
       6*G[{1, 1, 0}, y]) + (-12*z - (36*z)/(-1 + y) + (12*z)/(x + y))*
      G[{1, 1, 0}, y] + G[{-y}, x]*(((8*z)/(1 - y) + (4*z)/(-1 + y))*
        G[{0, 0}, y] + (4*z - (8*z)/(1 - y) + (12*z)/(-1 + y) - 
         (12*z)/(x + y))*G[{1, 0}, y] - 2*G[{0, 1, 0}, y] + 
       2*G[{1, 0, 0}, y] + 6*G[{1, 1, 0}, y]) + 
     (4*z + (20*z)/(-1 + y) - (12*z)/(x + y))*G[{-y, 0, -1}, x] - 
     (4*z*G[{-y, 0, 0}, x])/(-1 + y) + G[{0}, y]*(4*z*G[{0}, z] + 
       (4*z - (4*z)/(1 - y) + (4*y*z)/(1 - y))*G[{-y}, x] + 
       ((16*z)/(-1 + y) - (16*z)/(x + y))*G[{-1, -1}, x] + 
       (-4*z + (4*y*z)/(-1 + y) - (4*z)/(x + y))*G[{0, -1}, x] - 
       (4*z*G[{0, 0}, x])/(-1 + y) - 4*z*G[{0, 0}, z] + 
       (4*z + (8*z)/(1 - y) + (12*z)/(-1 + y) + (4*y*z)/(1 - y))*
        G[{0, -y}, x] + ((-16*z)/(-1 + y) - (4*y*z)/(-1 + y) + 
         (12*z)/(x + y))*G[{-y, -1}, x] + (4*z*G[{-y, 0}, x])/(-1 + y) + 
       (-4*z - (8*z)/(1 - y) - (12*z)/(-1 + y) - (4*y*z)/(1 - y))*
        G[{-y, -y}, x] + 8*G[{0, -1, -1}, x] + 2*G[{0, 0, -1}, x] - 
       6*G[{0, -y, -1}, x] - 8*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] + 
       6*G[{-y, -y, -1}, x]) - 10*G[{0, -1, 0, -1}, x] + 
     2*G[{0, -1, 0, 0}, x] - 8*G[{0, 0, -1, -1}, x] - 2*G[{0, 0, 0, -1}, x] - 
     2*G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 6*G[{0, 1, 1, 0}, y] + 
     6*G[{0, -y, 0, -1}, x] - 2*G[{1, 0, 0, 0}, y] + 14*G[{1, 0, 1, 0}, y] - 
     6*G[{1, 1, 0, 0}, y] - 18*G[{1, 1, 1, 0}, y] + 
     10*G[{-y, -1, 0, -1}, x] - 2*G[{-y, -1, 0, 0}, x] + 
     8*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] - 
     6*G[{-y, -y, 0, -1}, x] + ((-32*z)/(-1 + y) - 16*G[{1}, y])*Zeta[3]), 
 MI[46] -> ep*(-4*z + (5*(x/y - (x + y)^(-1) - y/(x + y))*z)/4 + 
     (3*(-(x/y) + (x + y)^(-1) + y/(x + y))*z)/4 - 
     ((x - (y*(1 + y))/(x + y))*z)/(2*y) - 2*G[{0}, z]) + 
   ep^2*((-4*Pi^2)/3 - 4*z + (4*z)/y + G[{-1}, x]*(-4*z - 2*G[{0}, z]) - 
     4*z*G[{0}, z] + G[{0}, x]*(4*z + 2*G[{0}, z]) + 
     G[{0}, y]*(8*z + (8*z)/(-1 + y) + 4*G[{0}, z]) - 4*G[{0, 0}, y] - 
     2*G[{0, 0}, z] + 4*G[{1, 0}, y]) + 
   ep^3*(-4*z + (4*z)/x - (20*z)/y - (4*x*z)/y + 
     Pi^2*((26*z)/3 - (8*z)/(3*x) + (4*z)/(-1 + y) - (8*z)/(3*y) + 
       (x*z)/(3*y) - (2*z)/(x + y) - ((1 + y)*z)/(3*(x + y)) - 
       (3*(x/y - (x + y)^(-1) - y/(x + y))*z)/4 + 
       ((-(x/y) + (x + y)^(-1) + y/(x + y))*z)/4 - 
       ((x + ((-3 + y)*y)/(x + y))*z)/(3*y) - ((x + ((-1 + y)*y)/(x + y))*z)/
        (3*y) + (4*G[{-1}, x])/3 - 2*G[{0}, y] + (17*G[{0}, z])/3 + 
       2*G[{1}, y]) + 16*z*G[{-1, -1}, x] + 
     G[{0}, z]*(-4*z + (12*z)/y + (4*x*z)/y + 8*G[{-1, -1}, x] - 
       4*G[{0, -1}, x]) + (-12*z + (12*z)/x - (4*z)/y - (4*x*z)/y + 
       (4*z)/(x + y) + (4*y*z)/(x + y))*G[{0, -1}, x] - 
     (4*z*G[{0, 0}, x])/x + (-8*z - (8*z)/(-1 + y) - (8*z)/y - (4*x*z)/y)*
      G[{0, 0}, y] + (8*z - (4*z)/x - (8*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
     G[{-1}, x]*(-8*z + (4*z)/y + (4*x*z)/y + 
       ((4*z)/(-1 + y) + (4*z)/y + (4*x*z)/y + (4*y*z)/(-1 + y) - 
         (4*z)/(x + y) - (4*y*z)/(x + y))*G[{0}, y] + 
       (4*z - (12*z)/x - (4*z)/y - (4*x*z)/y)*G[{0}, z] + 4*G[{0, 0}, z]) + 
     G[{0}, x]*(8*z - (4*z)/y + G[{0}, y]*(-8*z - (8*z)/(-1 + y) - 
         4*G[{0}, z]) + (4*z*G[{0}, z])/x + 4*G[{0, 0}, y] - 
       4*G[{1, 0}, y]) + (4*z - (24*z)/(-1 + y) + (4*z)/y + (4*z)/(x + y) + 
       (4*y*z)/(x + y))*G[{1, 0}, y] + 4*G[{-y}, x]*G[{1, 0}, y] + 
     G[{0}, y]*(8*z - (16*z)/y - (4*x*z)/y + ((8*z)/y + (4*x*z)/y)*
        G[{0}, z] + (4*z + (4*z)/(1 - y) + (8*z)/(-1 + y) + (4*y*z)/(1 - y))*
        G[{-y}, x] - 4*G[{0, 0}, z] - 4*G[{-y, -1}, x]) - 
     6*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] + 6*G[{0, 0, -1}, x] - 
     2*G[{0, 0, 0}, x] + 4*G[{0, 0, 0}, y] + 8*G[{0, 0, 0}, z] + 
     12*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y] + 
     4*G[{-y, 0, -1}, x]) + ep^5*Help["DYLM", 46] + 
   ep^4*((-59*Pi^4)/90 + 24*z + (16*z)/x + (40*z)/y - (12*x*z)/y + 
     G[{-1, -1}, x]*(32*z - (16*z)/y - (16*x*z)/y - 16*G[{0, 0}, z]) + 
     (12*z + (8*z)/x - (8*z)/y - (12*x*z)/y)*G[{0, 0}, z] + 
     G[{0, -1}, x]*(-32*z + (4*z)/x + (12*z)/y + (12*x*z)/y - (8*z)/(x + y) + 
       (8*y*z)/(x + y) + 8*G[{0, 0}, z]) - 4*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, 0}, x]*((8*z)/x - 4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
     Pi^2*((40*z)/3 + (16*z)/(3*x) - (26*z)/(3*y) - (10*x*z)/(3*y) + 
       G[{-1}, x]*((-2*z)/3 + (16*z)/(3*x) - (4*z)/(3*(-1 + y)) + (2*z)/y + 
         (2*x*z)/y + (4*y*z)/(3*(-1 + y)) + (4*z)/(3*(x + y)) - 
         (4*y*z)/(3*(x + y)) - (4*G[{0}, z])/3) + 
       G[{0}, x]*((-20*z)/3 + (2*z)/x - (4*z)/(-1 + y) - (4*z)/(3*(x + y)) + 
         2*G[{0}, y] - 4*G[{0}, z] - 2*G[{1}, y]) + 
       G[{0}, y]*(-8*z - (8*z)/(-1 + y) - (4*z)/(3*y) - (2*x*z)/(3*y) - 
         (8*z)/(3*(x + y)) - 2*G[{0}, z] - (4*G[{-y}, x])/3) + 
       ((16*z)/3 - (4*z)/(3*(1 - y)) + (4*z)/(-1 + y) + (4*y*z)/(3*(1 - y)))*
        G[{-y}, x] + G[{0}, z]*((-8*z)/3 + (10*z)/(3*x) + (20*z)/(3*y) + 
         (10*x*z)/(3*y) + (4*z)/(x + y) + 2*G[{-y}, x]) + 
       G[{1}, y]*((8*z)/3 - (12*z)/(-1 + y) + (4*z)/(3*y) + 
         (8*z)/(3*(x + y)) + (4*y*z)/(3*(x + y)) + 2*G[{-y}, x]) - 
       (10*G[{-1, -1}, x])/3 - G[{-1, 0}, x]/3 + (4*G[{0, -1}, x])/3 + 
       G[{0, 0}, x] + 4*G[{0, 0}, y] - (16*G[{0, 0}, z])/3 + 6*G[{0, 1}, y] - 
       4*G[{1, 0}, y] - 6*G[{1, 1}, y] - (2*G[{-y, 0}, x])/3) + 
     G[{0, 0}, y]*(-8*z + (24*z)/y + (4*x*z)/y + 8*G[{-y, -1}, x] + 
       4*G[{-y, 0}, x]) + G[{1, 0}, y]*((-8*z)/(x + y) + (8*y*z)/(x + y) - 
       8*G[{-y, -1}, x] - 4*G[{-y, 0}, x] + 12*G[{-y, -y}, x]) - 
     64*z*G[{-1, -1, -1}, x] + (36*z - (28*z)/x + (24*z)/(-1 + y) + (4*z)/y + 
       (4*x*z)/y + (16*y*z)/(-1 + y) - (24*z)/(x + y) - (16*y*z)/(x + y))*
      G[{-1, 0, -1}, x] + ((4*z)/x - (8*z)/(-1 + y) + (8*z)/(x + y))*
      G[{-1, 0, 0}, x] + (48*z - (48*z)/x + (16*z)/y + (16*x*z)/y - 
       (16*z)/(x + y) - (16*y*z)/(x + y))*G[{0, -1, -1}, x] + 
     (-36*z + (24*z)/x - (12*z)/y - (12*x*z)/y + (32*z)/(x + y) + 
       (24*y*z)/(x + y))*G[{0, 0, -1}, x] + (-8*z + (16*z)/x - (8*z)/(x + y))*
      G[{0, 0, 0}, x] + (8*z + (8*z)/(-1 + y) + (24*z)/y + (12*x*z)/y - 
       (16*z)/(x + y))*G[{0, 0, 0}, y] + G[{-1}, x]*
      (4*z - (12*z)/x + (8*z)/y + (8*x*z)/y + 
       ((-8*z)/(-1 + y) + (8*y*z)/(-1 + y) + (8*z)/(x + y) - (8*y*z)/(x + y))*
        G[{0}, y] + (-4*z - (4*z)/x - (8*z)/y - (8*x*z)/y)*G[{0}, z] + 
       ((-8*z)/(-1 + y) - (8*z)/y - (8*x*z)/y - (8*y*z)/(-1 + y) + 
         (8*z)/(x + y) + (8*y*z)/(x + y))*G[{0, 0}, y] + 
       (-8*z + (24*z)/x + (8*z)/y + (8*x*z)/y)*G[{0, 0}, z] + 
       ((8*z)/(-1 + y) + (8*z)/y + (8*x*z)/y + (8*y*z)/(-1 + y) - 
         (8*z)/(x + y) - (8*y*z)/(x + y))*G[{1, 0}, y] - 8*G[{0, 0, 0}, z]) + 
     (-16*z + (8*z)/x + (24*z)/y + (12*x*z)/y)*G[{0, 0, 0}, z] + 
     (12*z - (56*z)/(-1 + y) - (4*z)/y - (8*x*z)/y + (28*z)/(x + y) + 
       (12*y*z)/(x + y))*G[{0, 1, 0}, y] + 
     ((24*z)/(-1 + y) - (8*z)/y - (8*y*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-y}, x]*(((-8*z)/(1 - y) - (8*z)/(-1 + y) - (8*y*z)/(1 - y))*
        G[{0, 0}, y] + (8*z + (8*z)/(1 - y) - (24*z)/(-1 + y) - (8*z)/y - 
         (8*x*z)/y + (8*y*z)/(1 - y) + (16*z)/(x + y) + (8*y*z)/(x + y))*
        G[{1, 0}, y] - 8*G[{0, 0, 0}, y] + 20*G[{0, 1, 0}, y] - 
       4*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y]) + 
     (-16*z + (72*z)/(-1 + y) - (8*z)/y - (16*z)/(x + y) - (8*y*z)/(x + y))*
      G[{1, 1, 0}, y] + G[{0}, x]*(12*z + (8*z)/x + (20*z)/y + 
       (-4*z - (8*z)/x - (8*z)/y)*G[{0}, z] + 
       (8*z + (8*z)/(-1 + y) + (8*z)/(x + y))*G[{0, 0}, y] + 
       G[{0}, y]*(-8*z + (16*z)/y - (8*z*G[{0}, z])/(x + y) + 
         4*G[{0, 0}, z]) + (-8*z + (24*z)/(-1 + y) - (8*z)/(x + y))*
        G[{1, 0}, y] - 4*G[{0, 0, 0}, y] - 4*G[{0, 0, 0}, z] - 
       12*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 12*G[{1, 1, 0}, y]) + 
     (16*z - (24*z)/(-1 + y) - (8*z)/y - (8*x*z)/y - (16*y*z)/(-1 + y) + 
       (16*z)/(x + y) + (8*y*z)/(x + y))*G[{-y, 0, -1}, x] + 
     (8*z + (8*z)/(-1 + y))*G[{-y, 0, 0}, x] + 
     G[{0}, z]*(-20*z - (16*z)/x - (12*z)/y + (12*x*z)/y + 
       (-16*z + (48*z)/x + (16*z)/y + (16*x*z)/y)*G[{-1, -1}, x] + 
       (12*z - (24*z)/x - (12*z)/y - (12*x*z)/y)*G[{0, -1}, x] + 
       ((-8*z)/x + (8*z)/(x + y))*G[{0, 0}, x] + 
       ((-8*z)/y - (4*x*z)/y + (8*z)/(x + y))*G[{0, 0}, y] + 
       4*G[{-y}, x]*G[{0, 0}, y] - 32*G[{-1, -1, -1}, x] + 
       20*G[{-1, 0, -1}, x] + 16*G[{0, -1, -1}, x] - 8*G[{0, 0, -1}, x] - 
       4*G[{0, 0, 0}, x] + 4*G[{-y, 0, 0}, x]) + 
     G[{0}, y]*(8*z + (32*z)/y - (4*x*z)/y + 
       (8*z - (8*z)/(1 - y) + (8*y*z)/(1 - y))*G[{-y}, x] + 
       ((-16*z)/(-1 + y) - (16*z)/y - (16*x*z)/y - (16*y*z)/(-1 + y) + 
         (16*z)/(x + y) + (16*y*z)/(x + y))*G[{-1, -1}, x] + 
       (16*z - (4*z)/(-1 + y) + (12*z)/y + (12*x*z)/y - (4*y*z)/(-1 + y) - 
         (12*z)/(x + y) - (12*y*z)/(x + y))*G[{0, -1}, x] + 
       (8*z + (8*z)/(-1 + y))*G[{0, 0}, x] + ((-8*z)/y - (4*x*z)/y)*
        G[{0, 0}, z] + (-4*z - (4*z)/(1 - y) - (8*z)/(-1 + y) - 
         (4*y*z)/(1 - y))*G[{0, -y}, x] + (-16*z + (24*z)/(-1 + y) + 
         (8*z)/y + (8*x*z)/y + (16*y*z)/(-1 + y) - (16*z)/(x + y) - 
         (8*y*z)/(x + y))*G[{-y, -1}, x] + G[{0}, z]*((-8*z)/y + (4*x*z)/y + 
         4*G[{0, 0}, x] - 4*G[{-y, 0}, x]) + (-8*z - (8*z)/(-1 + y))*
        G[{-y, 0}, x] + ((24*z)/(1 - y) + (24*z)/(-1 + y))*G[{-y, -y}, x] + 
       4*G[{0, 0, 0}, z] + 4*G[{0, -y, -1}, x] + 16*G[{-y, -1, -1}, x] - 
       12*G[{-y, 0, -1}, x] - 12*G[{-y, -y, -1}, x]) + 
     24*G[{-1, -1, 0, -1}, x] - 4*G[{-1, -1, 0, 0}, x] + 
     24*G[{-1, 0, -1, -1}, x] - 22*G[{-1, 0, 0, -1}, x] - 
     6*G[{-1, 0, 0, 0}, x] - 8*G[{0, -1, 0, -1}, x] - 
     24*G[{0, 0, -1, -1}, x] + 6*G[{0, 0, 0, -1}, x] + 
     10*G[{0, 0, 0, 0}, x] - 4*G[{0, 0, 0, 0}, y] - 16*G[{0, 0, 0, 0}, z] + 
     28*G[{0, 0, 1, 0}, y] - 12*G[{0, 1, 0, 0}, y] - 36*G[{0, 1, 1, 0}, y] - 
     4*G[{0, -y, 0, -1}, x] + 4*G[{1, 0, 0, 0}, y] - 28*G[{1, 0, 1, 0}, y] + 
     12*G[{1, 1, 0, 0}, y] + 36*G[{1, 1, 1, 0}, y] - 
     20*G[{-y, -1, 0, -1}, x] + 4*G[{-y, -1, 0, 0}, x] - 
     16*G[{-y, 0, -1, -1}, x] + 28*G[{-y, 0, 0, -1}, x] - 
     4*G[{-y, 0, 0, 0}, x] + 12*G[{-y, -y, 0, -1}, x] + 
     (92*z - (28*z)/x + (64*z)/(-1 + y) - (8*z)/y + (16*x*z)/y + 
       (20*z)/(x + y) - (16*(1 + y)*z)/(x + y) - 8*(-x^(-1) + (x + y)^(-1))*
        z - (21*(x/y - (x + y)^(-1) - y/(x + y))*z)/2 + 
       (15*(-(x/y) + (x + y)^(-1) + y/(x + y))*z)/2 + 
       (8*(x + ((-3 + y)*y)/(x + y))*z)/y - (10*(x + ((-1 + y)*y)/(x + y))*z)/
        y + 14*G[{-1}, x] - 10*G[{0}, x] - 32*G[{0}, y] + 42*G[{0}, z] + 
       32*G[{1}, y])*Zeta[3]), 
 MI[47] -> ep*((-2*z)/y + z/(x + y) + ((x + ((-3 + y)*y)/(x + y))*z)/(8*y) + 
     (-((x*z)/y) - ((5 + y)*z)/(x + y))/8 - 2*G[{0}, y] + G[{0}, z]) + 
   ep^2*(-Pi^2/3 + G[{0}, y]*((8*z)/(-1 + y) + (4*z)/y - 2*G[{0}, z]) + 
     G[{0}, x]*((2*z)/y + 2*G[{0}, y] - G[{0}, z]) + 
     (4*z - (2*z)/y)*G[{0}, z] + G[{-1}, x]*((-2*z)/y - 2*G[{0}, y] + 
       G[{0}, z]) + 4*G[{0, 0}, y] + G[{0, 0}, z] + 4*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 47] + ep^3*(6*z - (2*z)/x + (6*z)/y + (2*x*z)/y + 
     Pi^2*((4*z)/3 + (4*z)/(-1 + y) + (11*z)/(3*y) - z/(x + y) - 
       (4*(-x^(-1) + (x + y)^(-1))*z)/3 + ((x/y - (x + y)^(-1) - y/(x + y))*
         z)/3 + ((x + ((-3 + y)*y)/(x + y))*z)/(8*y) - 
       (5*(-((x*z)/y) - ((5 + y)*z)/(x + y)))/24 - (2*G[{-1}, x])/3 + 
       G[{0}, x] + 3*G[{0}, y] - (17*G[{0}, z])/6 + 2*G[{1}, y] - 
       G[{-y}, x]) + (8*z*G[{-1, -1}, x])/y + 
     (-2*z - (6*z)/x - (6*z)/y + (2*x*z)/y + (14*z)/(x + y) + 
       (2*y*z)/(x + y))*G[{0, -1}, x] + G[{0}, z]*(-2*z - (2*z)/y - 
       (2*x*z)/y - 4*G[{-1, -1}, x] + 2*G[{0, -1}, x]) + 
     ((2*z)/x - (4*z)/(x + y))*G[{0, 0}, x] + 
     (4*z - (8*z)/(-1 + y) + (2*x*z)/y - (4*z)/(x + y))*G[{0, 0}, y] + 
     ((2*z)/x + (2*x*z)/y)*G[{0, 0}, z] + 
     G[{0}, x]*((-2*z)/y + (-4*z - (2*z)/x + (4*z)/y)*G[{0}, z] + 
       G[{0}, y]*((-8*z)/(-1 + y) - (8*z)/y + (4*z)/(x + y) + 2*G[{0}, z]) - 
       4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + 
     G[{-1}, x]*((2*z)/y - (2*x*z)/y + ((6*z)/(-1 + y) + (6*z)/y - 
         (2*x*z)/y + (2*y*z)/(-1 + y) - (14*z)/(x + y) - (2*y*z)/(x + y))*
        G[{0}, y] + (2*z + (6*z)/x - (2*z)/y + (2*x*z)/y)*G[{0}, z] + 
       4*G[{0, 0}, y] - 2*G[{0, 0}, z] - 4*G[{1, 0}, y]) + 
     (-6*z - (24*z)/(-1 + y) - (2*z)/y + (14*z)/(x + y) + (2*y*z)/(x + y))*
      G[{1, 0}, y] + G[{-y}, x]*(-2*G[{0, 0}, y] + 8*G[{1, 0}, y]) + 
     G[{0}, y]*((4*z)/y + (2*x*z)/y + (-4*z - (2*x*z)/y)*G[{0}, z] + 
       (2*z + (14*z)/(1 - y) + (16*z)/(-1 + y) + (2*y*z)/(1 - y))*
        G[{-y}, x] + 8*G[{-1, -1}, x] + 2*G[{0, -1}, x] - 2*G[{0, 0}, x] + 
       2*G[{0, 0}, z] - 8*G[{-y, -1}, x] + 2*G[{-y, 0}, x]) - 
     7*G[{-1, 0, -1}, x] + G[{-1, 0, 0}, x] - 3*G[{0, 0, -1}, x] + 
     G[{0, 0, 0}, x] - 4*G[{0, 0, 0}, y] - 4*G[{0, 0, 0}, z] + 
     8*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y] + 
     8*G[{-y, 0, -1}, x] - 2*G[{-y, 0, 0}, x] - 16*Zeta[3]) + 
   ep^4*((29*Pi^4)/45 + 4*z - (8*z)/x - (36*z)/y + (6*x*z)/y + 
     (10*z - (4*z)/x - (12*z)/y + (6*x*z)/y)*G[{0, 0}, z] - 
     16*G[{-1, -y}, x]*G[{1, 0}, y] - 8*G[{0, -y}, x]*G[{1, 0}, y] + 
     G[{0, 0}, x]*((-4*z)/x + 4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
     G[{0, -1}, x]*(4*z - (2*z)/x + (6*z)/y - (6*x*z)/y + (4*z)/(x + y) - 
       (4*y*z)/(x + y) - 4*G[{0, 0}, y] - 4*G[{0, 0}, z] + 4*G[{1, 0}, y]) + 
     G[{-1, -1}, x]*((-8*z)/y + (8*x*z)/y - 16*G[{0, 0}, y] + 
       8*G[{0, 0}, z] + 16*G[{1, 0}, y]) + G[{0, 0}, y]*
      (4*z - (12*z)/y - (2*x*z)/y + 2*G[{0, -y}, x] + 16*G[{-y, -1}, x] - 
       4*G[{-y, 0}, x] - 2*G[{-y, -y}, x]) + 
     Pi^2*(2*z - (8*z)/(3*x) - (13*z)/(3*y) + (5*x*z)/(3*y) + 
       G[{0}, x]*((2*z)/3 - z/x - (4*z)/(-1 + y) - (6*z)/y + 
         (10*z)/(3*(x + y)) - 3*G[{0}, y] + 2*G[{0}, z] - 2*G[{1}, y]) + 
       G[{-1}, x]*((-5*z)/3 - (8*z)/(3*x) - (2*z)/(3*(-1 + y)) + 
         (7*z)/(3*y) - (x*z)/y + (2*y*z)/(3*(-1 + y)) - (2*z)/(x + y) - 
         (2*y*z)/(3*(x + y)) + (4*G[{0}, y])/3 + (2*G[{0}, z])/3 - 
         (4*G[{1}, y])/3) + G[{0}, z]*((-22*z)/3 - (5*z)/(3*x) + 
         (16*z)/(3*y) - (5*x*z)/(3*y) - (2*z)/(x + y) - G[{-y}, x]) + 
       ((2*z)/3 + (2*z)/(1 - y) + (20*z)/(3*(-1 + y)) + (4*z)/y + 
         (2*y*z)/(3*(1 - y)) - (2*z)/(x + y))*G[{-y}, x] + 
       G[{0}, y]*(2*z - (8*z)/(-1 + y) - (20*z)/(3*y) + (x*z)/(3*y) + 
         (8*z)/(3*(x + y)) + G[{0}, z] + (4*G[{-y}, x])/3) + 
       G[{1}, y]*((-8*z)/3 - (12*z)/(-1 + y) + (6*z)/(x + y) + 
         (2*y*z)/(3*(x + y)) + (10*G[{-y}, x])/3) + 3*G[{-1, -1}, x] - 
       G[{-1, 0}, x]/6 - (2*G[{0, -1}, x])/3 - (3*G[{0, 0}, x])/2 - 
       4*G[{0, 0}, y] + (8*G[{0, 0}, z])/3 + 4*G[{0, 1}, y] + G[{0, -y}, x] - 
       4*G[{1, 0}, y] - 6*G[{1, 1}, y] - (4*G[{-y, -1}, x])/3 + 
       (5*G[{-y, 0}, x])/3 - G[{-y, -y}, x]) + 
     G[{1, 0}, y]*((4*z)/(x + y) - (4*y*z)/(x + y) - 16*G[{-y, -1}, x] - 
       4*G[{-y, 0}, x] + 20*G[{-y, -y}, x]) - (32*z*G[{-1, -1, -1}, x])/y + 
     (14*z + (14*z)/x + (36*z)/(-1 + y) + (30*z)/y - (2*x*z)/y + 
       (4*y*z)/(-1 + y) - (64*z)/(x + y) - (8*y*z)/(x + y))*
      G[{-1, 0, -1}, x] + (-4*z - (2*z)/x - (8*z)/(-1 + y) + (8*z)/(x + y))*
      G[{-1, 0, 0}, x] + (8*z + (24*z)/x + (24*z)/y - (8*x*z)/y - 
       (56*z)/(x + y) - (8*y*z)/(x + y))*G[{0, -1, -1}, x] + 
     (-22*z - (12*z)/x - (10*z)/y + (6*x*z)/y + (12*z)/(x + y) + 
       (12*y*z)/(x + y))*G[{0, 0, -1}, x] + 
     (4*z - (8*z)/x - (8*z)/y + (16*z)/(x + y))*G[{0, 0, 0}, x] + 
     (-4*z + (8*z)/(-1 + y) - (16*z)/y - (6*x*z)/y + (20*z)/(x + y))*
      G[{0, 0, 0}, y] + (-8*z - (4*z)/x + (4*z)/y - (6*x*z)/y)*
      G[{0, 0, 0}, z] + (-18*z - (56*z)/(-1 + y) + (2*z)/y + (4*x*z)/y + 
       (18*z)/(x + y) + (6*y*z)/(x + y))*G[{0, 1, 0}, y] + 
     (8*z + (24*z)/(-1 + y) + (8*z)/y - (20*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 0, 0}, y] + G[{-y}, x]*
      ((-4*z - (28*z)/(1 - y) - (24*z)/(-1 + y) + (8*z)/y - (4*y*z)/(1 - y) - 
         (4*z)/(x + y))*G[{0, 0}, y] + (-8*z - (40*z)/(-1 + y) - (8*z)/y + 
         (4*x*z)/y + (36*z)/(x + y) + (4*y*z)/(x + y))*G[{1, 0}, y] + 
       10*G[{0, 0, 0}, y] + 12*G[{0, 1, 0}, y] - 12*G[{1, 0, 0}, y] - 
       20*G[{1, 1, 0}, y]) + (16*z + (72*z)/(-1 + y) - (36*z)/(x + y) - 
       (4*y*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-1}, x]*(-10*z + (6*z)/x + (4*z)/y - (4*x*z)/y + 
       ((4*z)/(-1 + y) - (4*y*z)/(-1 + y) - (4*z)/(x + y) + (4*y*z)/(x + y))*
        G[{0}, y] + (10*z + (2*z)/x - (4*z)/y + (4*x*z)/y)*G[{0}, z] + 
       ((-12*z)/(-1 + y) - (12*z)/y + (4*x*z)/y - (4*y*z)/(-1 + y) + 
         (28*z)/(x + y) + (4*y*z)/(x + y))*G[{0, 0}, y] + 
       (-4*z - (12*z)/x + (4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
       (4*z + (16*z)/(-1 + y) + (12*z)/y - (4*x*z)/y - (28*z)/(x + y) - 
         (4*y*z)/(x + y))*G[{1, 0}, y] - 8*G[{0, 0, 0}, y] + 
       4*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, y] + 8*G[{1, 0, 0}, y] + 
       8*G[{1, 1, 0}, y]) + G[{0}, x]*(-2*z - (4*z)/x - (14*z)/y + 
       (-2*z + (4*z)/x + (8*z)/y)*G[{0}, z] + 
       (-4*z + (8*z)/(-1 + y) + (12*z)/y - (8*z)/(x + y))*G[{0, 0}, y] + 
       G[{0}, y]*((-4*z)/y + (4*z - (4*z)/y + (4*z)/(x + y))*G[{0}, z] - 
         2*G[{0, 0}, z]) + (4*z - (4*z)/y)*G[{0, 0}, z] + 
       (4*z + (24*z)/(-1 + y) - (4*z)/y - (8*z)/(x + y))*G[{1, 0}, y] + 
       4*G[{0, 0, 0}, y] + 2*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, y] + 
       4*G[{1, 0, 0}, y] + 12*G[{1, 1, 0}, y]) + 
     (-4*z - (36*z)/(-1 + y) - (8*z)/y + (4*x*z)/y - (4*y*z)/(-1 + y) + 
       (36*z)/(x + y) + (4*y*z)/(x + y))*G[{-y, 0, -1}, x] + 
     G[{0}, z]*(-6*z + (8*z)/x + (22*z)/y - (6*x*z)/y + 
       (-8*z - (24*z)/x + (8*z)/y - (8*x*z)/y)*G[{-1, -1}, x] + 
       (6*z + (12*z)/x - (6*z)/y + (6*x*z)/y)*G[{0, -1}, x] + 
       ((4*z)/x - (4*z)/(x + y))*G[{0, 0}, x] + 
       ((4*z)/y + (2*x*z)/y - (4*z)/(x + y))*G[{0, 0}, y] - 
       2*G[{-y}, x]*G[{0, 0}, y] + 16*G[{-1, -1, -1}, x] - 
       10*G[{-1, 0, -1}, x] - 8*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] + 
       2*G[{0, 0, 0}, x] - 2*G[{-y, 0, 0}, x]) + 
     ((8*z)/(-1 + y) + (8*z)/y - (4*z)/(x + y))*G[{-y, 0, 0}, x] + 
     G[{0}, y]*((-20*z)/y + (2*x*z)/y + (-4*z + (4*z)/(1 - y) - 
         (4*y*z)/(1 - y))*G[{-y}, x] + ((-24*z)/(-1 + y) - (24*z)/y + 
         (8*x*z)/y - (8*y*z)/(-1 + y) + (56*z)/(x + y) + (8*y*z)/(x + y))*
        G[{-1, -1}, x] + (-4*z - (28*z)/(1 - y) - (32*z)/(-1 + y) - 
         (4*y*z)/(1 - y))*G[{-1, -y}, x] + (8*z - (6*z)/(-1 + y) + (10*z)/y - 
         (6*x*z)/y - (2*y*z)/(-1 + y) - (2*z)/(x + y) - (6*y*z)/(x + y))*
        G[{0, -1}, x] + ((8*z)/(-1 + y) + (8*z)/y - (4*z)/(x + y))*
        G[{0, 0}, x] + (4*z + (2*x*z)/y)*G[{0, 0}, z] + 
       (-2*z - (14*z)/(1 - y) - (16*z)/(-1 + y) - (2*y*z)/(1 - y))*
        G[{0, -y}, x] + (-4*z + (28*z)/(-1 + y) + (8*z)/y - (4*x*z)/y + 
         (12*y*z)/(-1 + y) - (36*z)/(x + y) - (4*y*z)/(x + y))*
        G[{-y, -1}, x] + ((-8*z)/(-1 + y) - (8*z)/y + (4*z)/(x + y))*
        G[{-y, 0}, x] + G[{0}, z]*(-4*z + (8*z)/y - (2*x*z)/y - 
         2*G[{0, 0}, x] + 2*G[{-y, 0}, x]) + 
       (8*z + (32*z)/(1 - y) + (40*z)/(-1 + y) + (8*y*z)/(1 - y))*
        G[{-y, -y}, x] - 32*G[{-1, -1, -1}, x] + 12*G[{-1, 0, -1}, x] + 
       16*G[{-1, -y, -1}, x] - 8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 
       2*G[{0, 0, 0}, x] - 2*G[{0, 0, 0}, z] + 8*G[{0, -y, -1}, x] - 
       2*G[{0, -y, 0}, x] + 32*G[{-y, -1, -1}, x] - 4*G[{-y, 0, -1}, x] - 
       2*G[{-y, 0, 0}, x] - 20*G[{-y, -y, -1}, x] + 2*G[{-y, -y, 0}, x]) + 
     24*G[{-1, -1, 0, -1}, x] - 2*G[{-1, -1, 0, 0}, x] + 
     28*G[{-1, 0, -1, -1}, x] - 15*G[{-1, 0, 0, -1}, x] - 
     3*G[{-1, 0, 0, 0}, x] - 16*G[{-1, -y, 0, -1}, x] + 
     14*G[{0, -1, 0, -1}, x] - 2*G[{0, -1, 0, 0}, x] + 
     12*G[{0, 0, -1, -1}, x] - 3*G[{0, 0, 0, -1}, x] - 5*G[{0, 0, 0, 0}, x] + 
     4*G[{0, 0, 0, 0}, y] + 8*G[{0, 0, 0, 0}, z] + 16*G[{0, 0, 1, 0}, y] - 
     8*G[{0, 1, 0, 0}, y] - 24*G[{0, 1, 1, 0}, y] - 8*G[{0, -y, 0, -1}, x] + 
     2*G[{0, -y, 0, 0}, x] + 4*G[{1, 0, 0, 0}, y] - 28*G[{1, 0, 1, 0}, y] + 
     12*G[{1, 1, 0, 0}, y] + 36*G[{1, 1, 1, 0}, y] - 
     36*G[{-y, -1, 0, -1}, x] + 4*G[{-y, -1, 0, 0}, x] - 
     32*G[{-y, 0, -1, -1}, x] + 12*G[{-y, 0, 0, -1}, x] + 
     8*G[{-y, 0, 0, 0}, x] + 20*G[{-y, -y, 0, -1}, x] - 
     2*G[{-y, -y, 0, 0}, x] + (4*z - (4*z)/x + (64*z)/(-1 + y) + (22*z)/y - 
       (12*z)/(x + y) - 14*(-x^(-1) + (x + y)^(-1))*z + 
       (x/y - (x + y)^(-1) - y/(x + y))*z - (9*(x + ((-3 + y)*y)/(x + y))*z)/
        (4*y) - (13*(-((x*z)/y) - ((5 + y)*z)/(x + y)))/4 - 21*G[{-1}, x] + 
       21*G[{0}, x] + 32*G[{0}, y] - 21*G[{0}, z] + 32*G[{1}, y] - 
       2*G[{-y}, x])*Zeta[3]), 
 MI[48] -> ep*(z/(2*(1 + y)^2) + ((1 - 2*y)*z)/(4*(1 + y)^2) + 
     (2*y*z)/(1 + y)^2 + z/(x + y) - (3*(1 + 2*y)*z)/(4*(1 + y)^2) + 
     ((1 + 4*y)*z)/(2*(1 + y)^2*(x + y + x*y)) + 
     (2*(x + y + 4*x*y + 2*y^2 + 3*x*y^2)*z)/((1 + y)^2*(x + y + x*y)^2) + 
     ((-(x + y)^(-1) + y^2/((1 + y)^2*(x + y + x*y)^2) - 
        (2*y)/((1 + y)^2*(x + y + x*y)))*z)/2 - (3*(z + 2*y*z))/
      (2*(1 + y)^2*(x + y + x*y)) + 
     (-(z/(x + y)) + (3*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (2*(z + 4*y*z))/((1 + y)^2*(x + y + x*y)))/2) + 
   ep^2*((-2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (12*z)/((1 + y)^3*(x + y + x*y)) + (2*z)/(y*(1 + y)^3*(x + y + x*y)) + 
     (22*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (12*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (10*z)/((1 + y)^2*(x + y + x*y)) - (2*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (12*y*z)/((1 + y)^2*(x + y + x*y)) + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*G[{-(y/(1 + y))}, x]) + 
   ep^5*Help["DYLM", 48] + ep^3*(2*z - (2*z)/x - (2*z)/y - 
     (2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (2*z)/((1 + y)^4*(x + y + x*y)) - (10*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (14*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (6*y^3*z)/((1 + y)^4*(x + y + x*y)) + (34*z)/((1 + y)^3*(x + y + x*y)) + 
     (6*z)/(y*(1 + y)^3*(x + y + x*y)) + (58*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (30*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (26*z)/((1 + y)^2*(x + y + x*y)) - (6*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (24*y*z)/((1 + y)^2*(x + y + x*y)) + 
     Pi^2*((2*z)/3 - (5*z)/(3*(1 + y)^2) - (5*(1 - 2*y)*z)/(12*(1 + y)^2) - 
       (5*y*z)/(3*(1 + y)^2) - (4*z)/(3*(x + y)) + (17*(1 + 2*y)*z)/
        (12*(1 + y)^2) - (5*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
       ((1 + 4*y)*z)/(6*(1 + y)^2*(x + y + x*y)) - 
       (5*(x + y + 4*x*y + 2*y^2 + 3*x*y^2)*z)/(3*(1 + y)^2*
         (x + y + x*y)^2) - (2*(-y^(-1) - (1 + y)^(-2) - (1 + y)^(-1))*z)/3 - 
       ((-(x + y)^(-1) + y^2/((1 + y)^2*(x + y + x*y)^2) - 
          (2*y)/((1 + y)^2*(x + y + x*y)))*z)/3 - 
       (4*(-x^(-1) + (x + y)^(-1) + y^2/((1 + y)^2*(x + y + x*y)^2) - 
          (2*(1 + 3*y + y^2))/((1 + y)^2*(x + y + x*y)))*z)/3 + 
       (2*(y^2 - (x + y + x*y)*(1 + 5*y + 2*y^2))*z)/
        (3*(1 + y)^2*(x + y + x*y)^2) + (17*(z + 2*y*z))/
        (6*(1 + y)^2*(x + y + x*y)) + 
       (z/(x + y) - (3*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (2*(z + 4*y*z))/((1 + y)^2*(x + y + x*y)))/3 - (2*G[{-1}, x])/3 - 
       G[{0}, x]/3 + (4*G[{0}, y])/3 - G[{0}, z] - G[{-y}, x] + 
       2*G[{-(y/(1 + y))}, x]) + (-4*z + (4*z)/(1 + y)^2 + 
       (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (4*z)/((1 + y)^2*(x + y + x*y)) + (12*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, -1}, x] + (4*z - (4*z)/(1 + y)^2 - (12*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (4*z)/((1 + y)^2*(x + y + x*y)) - (12*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, 0}, x] + ((-2*z)/x - (8*z)/y + (16*z)/(1 + y)^2 + 
       (8*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 + (4*z)/(x + y) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (20*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{0, -1}, x] + 
     ((2*z)/x + (8*z)/y - (16*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (4*y*z)/(1 + y)^2 - (4*z)/(x + y) - (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
       (20*y*z)/((1 + y)^2*(x + y + x*y)) + (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, x] + 
     G[{0}, x]*((2*z)/y + (10*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + 
       (10*z)/(y*(1 + y)^3) - (2*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
       (6*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2) + 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       ((-2*z)/x + (4*z)/(1 + y)^2 + (4*y*z)/(1 + y)^2 - 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 
       G[{0}, y]*((-8*z)/y + (12*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
         (4*z)/(x + y) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)) + 2*G[{0}, z]) - 4*G[{0, 0}, y]) + 
     G[{0}, z]*(-2*z + (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - 
         (4*y^2*z)/(1 + y)^3 - (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*
        G[{-(y/(1 + y))}, x] - 2*G[{-1, -1}, x] + 2*G[{-1, 0}, x] + 
       2*G[{0, -1}, x] - 2*G[{0, 0}, x] - 2*G[{0, 0}, y]) + 
     (2*z + (2*z)/y - (4*z)/(1 + y)^2 + (12*z)/(1 + y) - (4*z)/(x + y) - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (12*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{0, 0}, y] + 
     G[{-(y/(1 + y))}, x]*(-4*z - (14*z)/(1 + y)^4 + (2*z)/(y^3*(1 + y)^4) + 
       (8*z)/(y^2*(1 + y)^4) + (2*z)/(y*(1 + y)^4) - (8*y*z)/(1 + y)^4 + 
       (6*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 + (26*z)/(1 + y)^3 + 
       (6*z)/(y^2*(1 + y)^3) + (26*z)/(y*(1 + y)^3) + (10*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^2) - 
       (10*z)/(y^2*(1 + y)^2) - (12*z)/(y*(1 + y)^2) + 4*G[{0, 0}, y]) + 
     (2*z + (2*z)/x + (2*z)/y)*G[{0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, -(y/(1 + y))}, x] + G[{-1}, x]*(4*z - (2*z)/y - 
       (4*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       G[{0}, y]*(-4*z + (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + 
         (4*y^2*z)/(1 + y)^2 - (4*z)/(x + y) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (16*y*z)/((1 + y)^2*(x + y + x*y)) - 2*G[{0}, z]) + 
       (-4*z + (2*z)/x + (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) + (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 2*G[{0, 0}, y] - 
       2*G[{1, 0}, y]) + (-2*z - (2*z)/y - (8*z)/(1 + y) + (4*z)/(x + y) - 
       (2*z)/((1 + y)^2*(x + y + x*y)) + (2*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) - (2*z)/((1 + y)*(x + y + x*y)))*
      G[{1, 0}, y] + G[{-y}, x]*((-12*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - 
       (20*z)/(y^2*(1 + y)^3) - (28*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (16*z)/(y^2*(1 + y)^2) + 
       (12*z)/(y*(1 + y)^2) - 2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y))}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{-(y/(1 + y)), -1}, x] + 
     G[{0}, y]*((-2*z)/y + (4*z)/(1 + y) - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       (-2*z - (2*z)/y - (4*z)/(1 + y) + (4*y*z)/((1 + y)^2*(x + y + x*y)) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 
       ((4*z)/(1 - y) + (4*z)/(-1 + y))*G[{-y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{-(y/(1 + y))}, x] - 
       2*G[{0, -1}, x] + 2*G[{0, 0}, x] - 2*G[{-y, -1}, x] + 
       2*G[{-y, 0}, x] + 4*G[{-(y/(1 + y)), -1}, x] - 
       4*G[{-(y/(1 + y)), 0}, x]) + (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + 
       (4*y^3*z)/(1 + y)^3 + (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
       (16*y*z)/(1 + y)^2)*G[{-(y/(1 + y)), 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 2*G[{-1, 0, -1}, x] - 
     2*G[{-1, 0, 0}, x] - 4*G[{0, -1, -1}, x] + 4*G[{0, -1, 0}, x] + 
     6*G[{0, 0, 0}, y] - 2*G[{0, 1, 0}, y] + 2*G[{-y, 0, -1}, x] - 
     2*G[{-y, 0, 0}, x] + 4*G[{-(y/(1 + y)), -1, -1}, x] - 
     4*G[{-(y/(1 + y)), -1, 0}, x] - 4*G[{-(y/(1 + y)), 0, -1}, x] + 
     4*G[{-(y/(1 + y)), 0, 0}, x] + 2*Zeta[3]) + 
   ep^4*((13*Pi^4)/15 - 12*z - (12*z)/x - (12*z)/y - 
     (2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (6*z)/((1 + y)^4*(x + y + x*y)) - (30*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (42*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (18*y^3*z)/((1 + y)^4*(x + y + x*y)) + 
     (78*z)/((1 + y)^3*(x + y + x*y)) + (14*z)/(y*(1 + y)^3*(x + y + x*y)) + 
     (130*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (66*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (58*z)/((1 + y)^2*(x + y + x*y)) - (14*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (48*y*z)/((1 + y)^2*(x + y + x*y)) + G[{-1, 0}, x]*
      (4*z - (4*z)/(1 + y)^3 - (24*y*z)/(1 + y)^3 - (28*y^2*z)/(1 + y)^3 - 
       (8*y^3*z)/(1 + y)^3 + (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (4*z)/((1 + y)^3*(x + y + x*y)) - (24*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (28*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (16*y*z)/((1 + y)^2*(x + y + x*y)) - 2*G[{0, 0}, z]) + 
     ((-2*z)/x - (2*z)/y)*G[{0, 0}, z] + G[{0, 0}, x]*
      ((-2*z)/x - (8*z)/y + (50*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + 
       (26*z)/(y*(1 + y)^3) + (38*y*z)/(1 + y)^3 + (12*y^2*z)/(1 + y)^3 - 
       (10*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) - (16*z)/(y*(1 + y)^2) - 
       (8*y*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^3*(x + y + x*y)) - 
       (36*y*z)/((1 + y)^3*(x + y + x*y)) - (32*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (12*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) + 12*G[{0, 0}, y] + 2*G[{0, 0}, z]) + 
     (-4*z - (14*z)/(1 + y)^4 + (2*z)/(y^3*(1 + y)^4) + 
       (8*z)/(y^2*(1 + y)^4) + (2*z)/(y*(1 + y)^4) - (8*y*z)/(1 + y)^4 + 
       (6*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 + (26*z)/(1 + y)^3 + 
       (6*z)/(y^2*(1 + y)^3) + (26*z)/(y*(1 + y)^3) + (10*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^2) - 
       (10*z)/(y^2*(1 + y)^2) - (12*z)/(y*(1 + y)^2))*
      G[{0, -(y/(1 + y))}, x] + G[{0, -1}, x]*(4*z + (8*z)/x - (10*z)/y + 
       (8*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) + (16*y*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 + (4*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
       (8*y*z)/(1 + y)^2 - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (4*z)/((1 + y)^3*(x + y + x*y)) - (12*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (28*y^2*z)/((1 + y)^3*(x + y + x*y)) - (12*y^3*z)/
        ((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)) + 10*G[{0, 0}, y] - 
       2*G[{0, 0}, z] - 8*G[{1, 0}, y]) - 6*G[{-1, -y}, x]*G[{1, 0}, y] + 
     G[{-1, -1}, x]*(-16*z + (6*z)/y + (4*z)/(1 + y)^3 + (36*y*z)/(1 + y)^3 + 
       (52*y^2*z)/(1 + y)^3 + (20*y^3*z)/(1 + y)^3 - (16*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (4*z)/((1 + y)^3*(x + y + x*y)) + (36*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (52*y^2*z)/((1 + y)^3*(x + y + x*y)) + (20*y^3*z)/
        ((1 + y)^3*(x + y + x*y)) - (16*y*z)/((1 + y)^2*(x + y + x*y)) - 
       6*G[{0, 0}, y] + 2*G[{0, 0}, z] + 6*G[{1, 0}, y]) + 
     G[{0, -y}, x]*((-12*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - 
       (20*z)/(y^2*(1 + y)^3) - (28*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (16*z)/(y^2*(1 + y)^2) + 
       (12*z)/(y*(1 + y)^2) + 8*G[{1, 0}, y]) + 
     (4*z - (4*z)/y + (8*z)/(1 + y)^3 + (4*z)/(y*(1 + y)^3) - 
       (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3)*G[{-y, -1}, x] + 
     ((4*z)/y + (2*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + 
       (6*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
       (6*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2))*
      G[{-y, 0}, x] + ((-12*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - 
       (20*z)/(y^2*(1 + y)^3) - (28*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (16*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2))*
      G[{-y, -y}, x] + (-4*z - (14*z)/(1 + y)^4 + (2*z)/(y^3*(1 + y)^4) + 
       (8*z)/(y^2*(1 + y)^4) + (2*z)/(y*(1 + y)^4) - (8*y*z)/(1 + y)^4 + 
       (6*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 + (26*z)/(1 + y)^3 + 
       (6*z)/(y^2*(1 + y)^3) + (26*z)/(y*(1 + y)^3) + (10*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^2) - 
       (10*z)/(y^2*(1 + y)^2) - (12*z)/(y*(1 + y)^2))*
      G[{-y, -(y/(1 + y))}, x] + (8*z + (8*z)/y - (20*z)/(1 + y)^3 - 
       (52*y*z)/(1 + y)^3 - (40*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (4*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) + (8*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -1}, x] + (-4*z + (4*z)/y - (48*z)/(1 + y)^3 - 
       (4*z)/(y^2*(1 + y)^3) - (32*z)/(y*(1 + y)^3) - (8*y*z)/(1 + y)^3 + 
       (16*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + (16*z)/(1 + y)^2 + 
       (4*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2) - (8*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), 0}, x] + G[{1, 0}, y]*(4*z - (4*z)/y + 
       (4*z)/((1 + y)^2*(x + y + x*y)) + (4*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (4*z)/((1 + y)*(x + y + x*y)) - 2*G[{-y, -1}, x] + 2*G[{-y, -y}, x] + 
       4*G[{-(y/(1 + y)), -1}, x] - 4*G[{-(y/(1 + y)), -y}, x]) + 
     ((24*z)/(1 + y)^3 + (8*z)/(y^3*(1 + y)^3) + (40*z)/(y^2*(1 + y)^3) + 
       (56*z)/(y*(1 + y)^3) - (8*z)/(y^3*(1 + y)^2) - 
       (32*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -y}, x] + G[{0, 0}, y]*(-4*z + (14*z)/y + 
       (4*z)/(1 + y)^2 - (12*z)/(1 + y) + (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (4*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 2*G[{0, 0}, z] - 
       14*G[{0, -y}, x] + 4*G[{0, -(y/(1 + y))}, x] + 4*G[{-y, -1}, x] - 
       12*G[{-y, 0}, x] - 2*G[{-y, -y}, x] + 4*G[{-y, -(y/(1 + y))}, x] - 
       8*G[{-(y/(1 + y)), -1}, x] + 16*G[{-(y/(1 + y)), -y}, x] - 
       8*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) + 
     Pi^2*(-z - (4*z)/(3*x) + (2*z)/y + (2*z)/(1 + y)^2 - 
       (16*z)/(3*(1 + y)) + (7*y*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (32*y^2*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (29*y^3*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (4*y^4*z)/(3*(1 + y)^3*(x + y + x*y)^2) - 
       (7*y*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (19*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (4*y^3*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (46*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (7*z)/(3*y*(1 + y)^3*(x + y + x*y)) - 
       (109*y*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (26*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y^3*z)/(3*(1 + y)^3*(x + y + x*y)) + 
       (9*z)/((1 + y)^2*(x + y + x*y)) + (7*z)/(3*y*(1 + y)^2*
         (x + y + x*y)) + (50*y*z)/(3*(1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       G[{0}, x]*(-z/(3*x) - (32*z)/(3*y) + (18*z)/(1 + y)^2 + 
         (32*z)/(3*y*(1 + y)^2) + (4*y*z)/(1 + y)^2 + (2*z)/(3*(1 + y)) + 
         (2*z)/(x + y) + (10*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
         (20*z)/(3*(1 + y)^2*(x + y + x*y)) - (14*y*z)/
          ((1 + y)^2*(x + y + x*y)) - (2*y^2*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         (13*G[{0}, y])/3 + (7*G[{0}, z])/3) + 
       G[{-1}, x]*((2*z)/3 - z/x + (2*y*z)/(3*(1 + y)^2) - 
         (2*y^2*z)/(3*(1 + y)^2) - (4*z)/(3*(x + y)) - 
         (4*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
         (2*y*z)/(3*(1 + y)^2*(x + y + x*y)) - (2*y^2*z)/
          ((1 + y)^2*(x + y + x*y)) + G[{0}, y]/3 + (2*G[{0}, z])/3 - 
         (2*G[{1}, y])/3) + G[{0}, z]*((-5*z)/3 - (7*z)/(3*x) - (5*z)/(3*y) - 
         (2*z)/(1 + y)^2 + (16*z)/(3*(1 + y)) - (6*z)/(x + y) - 
         (2*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/((1 + y)^2*(x + y + x*y)) + (20*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) - (4*y^2*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         3*G[{-y}, x]) + G[{1}, y]*((-2*z)/3 - (2*z)/(3*y) - 
         (8*z)/(3*(1 + y)) + (4*z)/(3*(x + y)) - 
         (2*z)/(3*(1 + y)^2*(x + y + x*y)) + (2*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) + (4*y^2*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         (2*z)/(3*(1 + y)*(x + y + x*y)) + (2*G[{-y}, x])/3) + 
       ((4*z)/(3*(1 - y)) + (4*z)/(3*(-1 + y)) - (12*z)/y^2 + (16*z)/(3*y) - 
         (4*z)/(3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2) + 
         (56*z)/(3*y*(1 + y)^2) + (2*y*z)/(1 + y)^2 + (2*z)/(3*(1 + y)) - 
         (2*z)/(x + y) - (10*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (28*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-y}, x] + G[{0}, y]*(z/3 + z/(3*y) + 
         (8*z)/(3*(1 + y)^2) - (14*z)/(3*(1 + y)) + (8*z)/(x + y) + 
         (8*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/(3*(1 + y)^2*(x + y + x*y)) - (34*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) - (2*y^2*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         (4*G[{0}, z])/3 + 4*G[{-y}, x]) + ((-2*z)/3 + (12*z)/y^2 + 
         (16*z)/(3*y) - (82*z)/(3*(1 + y)^3) + (7*z)/(3*y^3*(1 + y)^3) + 
         (8*z)/(3*y^2*(1 + y)^3) - (9*z)/(y*(1 + y)^3) - (20*y*z)/(1 + y)^3 - 
         (10*y^2*z)/(3*(1 + y)^3) - (4*y^3*z)/(3*(1 + y)^3) + 
         (4*z)/(3*(1 + y)^2) - (7*z)/(3*y^3*(1 + y)^2) - 
         (37*z)/(3*y^2*(1 + y)^2) - (20*z)/(y*(1 + y)^2) - 
         (14*y*z)/(3*(1 + y)^2) + (2*y^2*z)/(1 + y)^2 - (4*z)/(3*(1 + y)) + 
         (4*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/((1 + y)^2*(x + y + x*y)) - (20*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-(y/(1 + y))}, x] + G[{-1, -1}, x] + 
       G[{-1, 0}, x]/3 - G[{0, -1}, x]/3 + (8*G[{0, 0}, x])/3 + 
       3*G[{0, 0}, y] + G[{0, 0}, z] - (2*G[{0, 1}, y])/3 - 7*G[{0, -y}, x] + 
       2*G[{0, -(y/(1 + y))}, x] - (2*G[{-y, -1}, x])/3 + G[{-y, 0}, x] - 
       G[{-y, -y}, x] + 2*G[{-y, -(y/(1 + y))}, x] - 
       4*G[{-(y/(1 + y)), 0}, x] + 8*G[{-(y/(1 + y)), -y}, x] - 
       4*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) + 
     (8*z + (28*z)/(1 + y)^4 - (4*z)/(y^3*(1 + y)^4) - 
       (16*z)/(y^2*(1 + y)^4) - (4*z)/(y*(1 + y)^4) + (16*y*z)/(1 + y)^4 - 
       (12*y^2*z)/(1 + y)^4 - (8*y^3*z)/(1 + y)^4 - (52*z)/(1 + y)^3 - 
       (12*z)/(y^2*(1 + y)^3) - (52*z)/(y*(1 + y)^3) - (20*y*z)/(1 + y)^3 - 
       (16*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^2) + 
       (20*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 
     (20*z - (20*z)/(1 + y)^2 - (60*y*z)/(1 + y)^2 - (20*y^2*z)/(1 + y)^2 + 
       (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (20*z)/((1 + y)^2*(x + y + x*y)) - (60*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, -1, -1}, x] + (-8*z + (8*z)/(1 + y)^2 + (24*y*z)/(1 + y)^2 + 
       (8*y^2*z)/(1 + y)^2 - (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, -1, 0}, x] + (-32*z + (10*z)/x + (32*z)/(1 + y)^2 + 
       (76*y*z)/(1 + y)^2 + (32*y^2*z)/(1 + y)^2 - (12*z)/(x + y) - 
       (12*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (32*z)/((1 + y)^2*(x + y + x*y)) + 
       (76*y*z)/((1 + y)^2*(x + y + x*y)) + (20*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-1, 0, -1}, x] + 
     (-4*z - (4*z)/x + (4*z)/(1 + y)^2 + (20*y*z)/(1 + y)^2 + 
       (4*y^2*z)/(1 + y)^2 - (12*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (4*z)/((1 + y)^2*(x + y + x*y)) + (20*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{-1, 0, 0}, x] + 
     (-4*z + (10*z)/x + (44*z)/y - (88*z)/(1 + y)^2 - (40*z)/(y*(1 + y)^2) - 
       (8*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - (4*z)/(y*(1 + y)) - 
       (28*z)/(x + y) - (36*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (44*z)/((1 + y)^2*(x + y + x*y)) + (136*y*z)/
        ((1 + y)^2*(x + y + x*y)) + (20*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       (4*z)/((1 + y)*(x + y + x*y)))*G[{0, -1, -1}, x] + 
     (4*z - (4*z)/x - (20*z)/y + (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) - 
       (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 + (4*z)/(y*(1 + y)) + 
       (16*z)/(x + y) + (24*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (20*z)/((1 + y)^2*(x + y + x*y)) - 
       (76*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) - (4*z)/((1 + y)*(x + y + x*y)))*
      G[{0, -1, 0}, x] + ((-18*z)/x - (40*z)/y + (96*z)/(1 + y)^2 + 
       (40*z)/(y*(1 + y)^2) + (36*y*z)/(1 + y)^2 + (20*z)/(x + y) + 
       (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (40*z)/((1 + y)^2*(x + y + x*y)) - (116*y*z)/
        ((1 + y)^2*(x + y + x*y)) - (36*y^2*z)/((1 + y)^2*(x + y + x*y)))*
      G[{0, 0, -1}, x] + ((-6*z)/x - (32*z)/y + (60*z)/(1 + y)^2 + 
       (32*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (16*z)/(x + y) + 
       (16*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (32*z)/((1 + y)^2*(x + y + x*y)) - 
       (76*y*z)/((1 + y)^2*(x + y + x*y)) - (12*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, 0, 0}, x] + 
     G[{0}, x]*((-4*z)/x - (10*z)/y - (10*z)/(1 + y)^4 - 
       (2*z)/(y*(1 + y)^4) - (14*y*z)/(1 + y)^4 - (6*y^2*z)/(1 + y)^4 + 
       (46*z)/(1 + y)^3 + (6*z)/(y^2*(1 + y)^3) + (32*z)/(y*(1 + y)^3) + 
       (16*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (18*z)/(1 + y)^2 - 
       (6*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       ((8*z)/y - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 + (12*z)/(1 + y) - (24*z)/(x + y) - 
         (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (16*z)/((1 + y)^2*(x + y + x*y)) + (32*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + G[{0}, z]*((2*z)/x + (4*z)/y - 
         (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 + 
         (8*z)/(1 + y)^2 + (8*y*z)/(1 + y)^2 + 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)) + 4*G[{0, 0}, y]) + 
       G[{0}, y]*((-28*z)/(1 + y)^3 - (16*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 + (4*z)/(1 + y) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (16*z)/((1 + y)^3*(x + y + x*y)) + 
         (24*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) + ((-8*z)/y + (16*z)/(1 + y)^2 + 
           (8*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) + 
           (12*z)/(x + y) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
           (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
             (x + y + x*y)))*G[{0}, z] - 2*G[{0, 0}, z]) + 
       ((2*z)/x - (4*z)/(1 + y)^2 - (4*y*z)/(1 + y)^2 + 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) + (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, z] + 
       ((4*z)/y + (2*z)/(1 + y)^2 - (2*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
         (8*z)/(1 + y) - (2*z)/(y*(1 + y)))*G[{1, 0}, y] - 
       8*G[{0, 0, 0}, y]) + (-6*z - (6*z)/y + (20*z)/(1 + y)^2 - 
       (52*z)/(1 + y) + (44*z)/(x + y) + (20*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) - (40*z)/((1 + y)^2*(x + y + x*y)) - 
       (68*y*z)/((1 + y)^2*(x + y + x*y)) + (12*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, 0, 0}, y] + 
     (-6*z - (6*z)/x - (6*z)/y)*G[{0, 0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, 0, -(y/(1 + y))}, x] + (-2*z - (2*z)/y - (8*z)/(1 + y)^2 - 
       (4*z)/(x + y) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (2*z)/((1 + y)^2*(x + y + x*y)) + (22*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + (2*z)/((1 + y)*(x + y + x*y)))*
      G[{0, 1, 0}, y] + G[{-(y/(1 + y))}, x]*(-4*z + (12*z)/(1 + y)^5 + 
       (2*z)/(y*(1 + y)^5) + (24*y*z)/(1 + y)^5 + (20*y^2*z)/(1 + y)^5 + 
       (6*y^3*z)/(1 + y)^5 - (86*z)/(1 + y)^4 + (2*z)/(y^3*(1 + y)^4) + 
       (2*z)/(y^2*(1 + y)^4) - (34*z)/(y*(1 + y)^4) - (68*y*z)/(1 + y)^4 - 
       (12*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 + (72*z)/(1 + y)^3 + 
       (4*z)/(y^3*(1 + y)^3) + (32*z)/(y^2*(1 + y)^3) + 
       (82*z)/(y*(1 + y)^3) + (22*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + 
       (4*y^3*z)/(1 + y)^3 - (6*z)/(y^3*(1 + y)^2) - (26*z)/(y^2*(1 + y)^2) - 
       (24*z)/(y*(1 + y)^2) + ((24*z)/y^2 - (12*z)/y + (24*z)/(1 + y)^3 - 
         (16*z)/(y^2*(1 + y)^3) - (8*z)/(y*(1 + y)^3) + (20*y*z)/(1 + y)^3 + 
         (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + (16*z)/(1 + y)^2 - 
         (8*z)/(y^2*(1 + y)^2) - (44*z)/(y*(1 + y)^2) + (24*y*z)/(1 + y)^2 - 
         (12*y^2*z)/(1 + y)^2 - (24*z)/(1 + y) + (8*z)/(x + y) + 
         (16*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (40*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + (-4*z + (4*z)/(1 + y)^3 + 
         (8*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 + (4*y*z)/(1 + y)^2 + 
         (4*y^2*z)/(1 + y)^2)*G[{0, 0}, z] + 
       (-4*z - (8*z)/y^2 + (4*z)/y + (8*z)/(y^2*(1 + y)^3) + 
         (10*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 - (12*y^2*z)/(1 + y)^3 - 
         (8*y^3*z)/(1 + y)^3 - (10*z)/(1 + y)^2 + (2*z)/(y^2*(1 + y)^2) + 
         (12*z)/(y*(1 + y)^2) - (8*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2 + 
         (16*z)/(1 + y) - (2*z)/(y^2*(1 + y)))*G[{1, 0}, y] - 
       8*G[{0, 0, 0}, y] + 4*G[{0, 1, 0}, y]) + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, -y, -(y/(1 + y))}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y)), -1}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y)), 0}, x] + ((4*z)/(y^3*(1 + y)^3) + 
       (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{0, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (4*z + (4*z)/y + (16*z)/(1 + y) - (8*z)/(x + y) + 
       (4*z)/((1 + y)^2*(x + y + x*y)) - (4*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)) + (4*z)/((1 + y)*(x + y + x*y)))*
      G[{1, 0, 0}, y] + G[{-y}, x]*((14*z)/(1 + y)^4 + 
       (2*z)/(y^2*(1 + y)^4) + (10*z)/(y*(1 + y)^4) + (6*y*z)/(1 + y)^4 - 
       (30*z)/(1 + y)^3 - (8*z)/(y^3*(1 + y)^3) - (42*z)/(y^2*(1 + y)^3) - 
       (64*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + 
       (32*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2) + 
       ((-8*z)/(1 - y) - (8*z)/(-1 + y) - (24*z)/y^2 + (4*z)/y + 
         (24*z)/(y^2*(1 + y)^2) + (44*z)/(y*(1 + y)^2) + (12*z)/(1 + y) - 
         (4*z)/(x + y) - (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (16*z)/((1 + y)^2*(x + y + x*y)) + (56*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + ((6*z)/x - (8*z)/(1 - y) - 
         (8*z)/(-1 + y) + (8*z)/y^2 - (8*z)/y + (8*z)/(1 + y)^2 - 
         (10*z)/(y^2*(1 + y)^2) - (10*z)/(y*(1 + y)^2) - (8*z)/(1 + y) + 
         (2*z)/(y^2*(1 + y)) + (4*z)/(x + y) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) - (4*z)/((1 + y)^2*(x + y + x*y)) - 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) + (12*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{1, 0}, y] + 22*G[{0, 0, 0}, y] - 
       2*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + 
     (4*z + (4*z)/y + (16*z)/(1 + y) - (8*z)/(x + y) + 
       (4*z)/((1 + y)^2*(x + y + x*y)) - (4*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)) + (4*z)/((1 + y)*(x + y + x*y)))*
      G[{1, 1, 0}, y] + G[{-1}, x]*(4*z + (16*z)/x + (10*z)/y - 
       (4*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       ((6*z)/x - (12*z)/(1 + y)^2 - (24*y*z)/(1 + y)^2 + (8*z)/(x + y) + 
         (12*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (12*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) + (12*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] + G[{0}, z]*(-4*z - (8*z)/x - (4*z)/y - 
         (4*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 + 
         (8*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2 - 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)) + 2*G[{0, 0}, y]) + 
       (4*z - (2*z)/x - (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 - 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, z] + 
       G[{0}, y]*(-8*z + (8*z)/y - (4*z)/(1 + y)^3 + (12*y*z)/(1 + y)^3 + 
         (28*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + (8*z)/(1 + y)^2 - 
         (8*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/((1 + y)^3*(x + y + x*y)) + (12*y*z)/((1 + y)^3*
           (x + y + x*y)) + (28*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
         (12*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (8*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*z - (6*z)/x - (4*z)/(1 + y)^2 - 
           (8*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 - (4*y^2*z)/
            ((1 + y)^2*(x + y + x*y)^2) - (4*z)/((1 + y)^2*(x + y + x*y)) - 
           (8*y*z)/((1 + y)^2*(x + y + x*y)) - (12*y^2*z)/
            ((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 2*G[{0, 0}, z]) + 
       (4*z - (6*z)/x + (4*z)/(1 + y)^2 + (8*y*z)/(1 + y)^2 - 
         (4*y^2*z)/(1 + y)^2 - (4*z)/(x + y) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (4*z)/((1 + y)^2*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) - (12*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{1, 0}, y] - 6*G[{0, 0, 0}, y] - 
       2*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + 
     (-4*z + (8*z)/y^2 - (4*z)/y + (4*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (12*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
      G[{-y, -1, -1}, x] + (4*z - (8*z)/y^2 + (4*z)/y - (4*z)/(1 + y)^2 + 
       (8*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2)*G[{-y, -1, 0}, x] + 
     ((6*z)/x - (20*z)/y + (32*z)/(1 + y)^2 + (20*z)/(y*(1 + y)^2) + 
       (4*y*z)/(1 + y)^2 + (4*z)/(x + y) + (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) - (4*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) + (12*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-y, 0, -1}, x] + 
     G[{0}, z]*(6*z + (8*z)/x + (8*z)/y + (4*z + (4*z)/(1 + y)^4 + 
         (12*y*z)/(1 + y)^4 + (12*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 - 
         (8*z)/(1 + y)^3 - (12*y*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - 
         (8*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y))}, x] + 
       (16*z - (10*z)/x - (4*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2 - 
         (16*y^2*z)/(1 + y)^2 - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)) - (20*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-1, -1}, x] + (-4*z + (4*z)/x + (4*z)/(1 + y)^2 + 
         (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/((1 + y)^2*(x + y + x*y)) + (4*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-1, 0}, x] + (-4*z + (10*z)/x + (4*z)/y - (16*z)/(1 + y)^2 - 
         (4*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)) + (20*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, -1}, x] + ((2*z)/x + (8*z)/y - (16*z)/(1 + y)^2 - 
         (8*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 - (12*z)/(x + y) - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (20*y*z)/((1 + y)^2*
           (x + y + x*y)) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, x] + (2*z + (2*z)/y - (4*z)/(1 + y)^2 + (12*z)/(1 + y) - 
         (12*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (12*y*z)/((1 + y)^2*
           (x + y + x*y)) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] - 6*G[{-y}, x]*G[{0, 0}, y] + 
       (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (-4*z + (4*z)/y - (4*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) + 
         (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*G[{-y, -1}, x] + 
       ((-4*z)/y + (8*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2)*
        G[{-y, 0}, x] + (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - 
         (4*y^2*z)/(1 + y)^3 - (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*
        G[{-y, -(y/(1 + y))}, x] + (-8*z - (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
         (4*y^3*z)/(1 + y)^3 + (24*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
         (24*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -1}, 
         x] + (4*z - (4*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
         (4*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
         (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), 0}, x] + 
       (-8*z + (8*z)/(1 + y)^3 + (16*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + 
         (8*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 10*G[{-1, -1, -1}, x] - 
       4*G[{-1, -1, 0}, x] - 10*G[{-1, 0, -1}, x] - 2*G[{-1, 0, 0}, x] - 
       10*G[{0, -1, -1}, x] + 4*G[{0, -1, 0}, x] + 10*G[{0, 0, -1}, x] + 
       8*G[{0, 0, 0}, x] - 2*G[{0, 0, 0}, y] - 6*G[{-y, 0, 0}, x]) + 
     ((-24*z)/y^2 + (20*z)/y - (20*z)/(1 + y)^2 + (24*z)/(y^2*(1 + y)^2) + 
       (28*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 - (4*z)/(x + y) - 
       (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + (56*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-y, 0, 0}, x] + ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - 
       (6*z)/(y*(1 + y)^3) + (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{-y, 0, -(y/(1 + y))}, x] + ((-2*z)/(y^3*(1 + y)^3) - 
       (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + (2*z)/(y^3*(1 + y)^2) + 
       (6*z)/(y^2*(1 + y)^2))*G[{-y, -y, -(y/(1 + y))}, x] + 
     (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2)*
      G[{-y, -(y/(1 + y)), -1}, x] + (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + 
       (4*y^3*z)/(1 + y)^3 + (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
       (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y)), 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (-12*z - (8*z)/y^2 - (40*z)/y + (20*y^2*z)/(1 + y)^3 + 
       (20*y^3*z)/(1 + y)^3 + (104*z)/(1 + y)^2 + (8*z)/(y^2*(1 + y)^2) + 
       (52*z)/(y*(1 + y)^2) + (56*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
       (4*z)/(y*(1 + y)) + (8*z)/(x + y) + (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
       (40*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), -1, -1}, x] + 
     ((8*z)/y^2 + (16*z)/y - (8*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (44*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - (28*z)/(y*(1 + y)^2) - 
       (8*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2 - (4*z)/(y*(1 + y)) - 
       (8*z)/(x + y) - (16*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (40*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-(y/(1 + y)), -1, 0}, x] + (32*z + (60*z)/y - (12*y^2*z)/(1 + y)^3 - 
       (12*y^3*z)/(1 + y)^3 - (160*z)/(1 + y)^2 - (60*z)/(y*(1 + y)^2) - 
       (116*y*z)/(1 + y)^2 - (20*y^2*z)/(1 + y)^2 - (8*z)/(x + y) - 
       (16*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (40*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-(y/(1 + y)), 0, -1}, x] + (4*z + (24*z)/y^2 + (12*z)/y - 
       (12*y^2*z)/(1 + y)^3 - (12*y^3*z)/(1 + y)^3 - (44*z)/(1 + y)^2 - 
       (24*z)/(y^2*(1 + y)^2) - (60*z)/(y*(1 + y)^2) - (28*y*z)/(1 + y)^2 + 
       (8*y^2*z)/(1 + y)^2 + (8*z)/(x + y) + (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
       (40*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0, 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), 0, -(y/(1 + y))}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -y, -(y/(1 + y))}, x] + 
     (-8*z - (16*z)/y + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
       (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) + (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), -1}, x] + 
     (8*z + (16*z)/y - (8*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x] + 
     G[{0}, y]*(-8*z + (6*z)/y + (4*z)/(1 + y) - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       ((-4*z)/y + (4*z)/(1 + y)^3 + (4*z)/(y*(1 + y)^3) + (4*z)/(1 + y)^2 + 
         (4*z)/(1 + y))*G[{-y}, x] + (8*z - (4*z)/y + (44*z)/(1 + y)^4 + 
         (16*z)/(y*(1 + y)^4) + (40*y*z)/(1 + y)^4 + (12*y^2*z)/(1 + y)^4 - 
         (4*z)/(1 + y)^3 - (12*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 - 
         (20*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - (12*z)/(1 + y)^2 + 
         (8*y*z)/(1 + y)^2 - (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
       (12*z - (24*z)/(1 + y)^2 - (48*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2 + 
         (12*z)/(x + y) + (12*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (24*z)/((1 + y)^2*(x + y + x*y)) - (48*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-1, -1}, x] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-1, -y}, x] + 
       (-4*z + (6*z)/x + (20*z)/y - (40*z)/(1 + y)^2 - (20*z)/(y*(1 + y)^2) + 
         (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - (16*z)/(x + y) - 
         (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (28*z)/((1 + y)^2*(x + y + x*y)) + (80*y*z)/((1 + y)^2*
           (x + y + x*y)) + (12*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, -1}, x] + ((8*z)/y - (12*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) + 
         (4*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, x] + (2*z + (2*z)/y + (4*z)/(1 + y) - 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, z] + 
       ((16*z)/(1 - y) + (16*z)/(-1 + y))*G[{0, -y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (-4*z - (6*z)/x + (8*z)/y - (4*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) + 
         (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - (4*z)/(x + y) - 
         (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/((1 + y)^2*(x + y + x*y)) + (8*y*z)/((1 + y)^2*
           (x + y + x*y)) - (12*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-y, -1}, x] + ((24*z)/y^2 - (16*z)/y + (12*z)/(1 + y)^2 - 
         (24*z)/(y^2*(1 + y)^2) - (32*z)/(y*(1 + y)^2) + (4*z)/(x + y) + 
         (20*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/((1 + y)^2*(x + y + x*y)) - (56*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-y, 0}, x] + G[{0}, z]*(4*z - (2*z)/y - 
         (4*z)/(1 + y) - (4*y*z)/((1 + y)^3*(x + y + x*y)) - 
         (4*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) + (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)) + ((4*z)/y - (4*z)/(1 + y)^2 - 
           (4*z)/(y*(1 + y)^2) - (4*z)/(1 + y))*G[{-y}, x] + 
         (-8*z + (4*z)/y - (24*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
           (20*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 + 
           (8*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + (8*y*z)/(1 + y)^2 + 
           (12*y^2*z)/(1 + y)^2 + (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
         6*G[{-1, -1}, x] - 6*G[{0, -1}, x] - 6*G[{0, 0}, x] + 
         6*G[{-y, 0}, x]) + ((4*z)/(1 - y) + (4*z)/(-1 + y))*G[{-y, -y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
       (-4*z - (28*z)/y + (12*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + 
         (68*z)/(1 + y)^2 + (28*z)/(y*(1 + y)^2) + (28*y*z)/(1 + y)^2 - 
         (8*y^2*z)/(1 + y)^2 + (8*z)/(x + y) + (16*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
         (40*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), -1}, x] + 
       ((-24*z)/y^2 + (8*z)/y + (24*z)/(y^2*(1 + y)^2) + 
         (40*z)/(y*(1 + y)^2) - (8*z)/(x + y) - (16*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (40*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0}, x] + 
       ((-8*z)/(1 - y) - (8*z)/(-1 + y))*G[{-(y/(1 + y)), -y}, x] + 
       (-8*z - (16*z)/y + (40*z)/(1 + y)^3 + (16*z)/(y*(1 + y)^3) + 
         (24*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
         (16*z)/(1 + y)^2 + (32*y*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), -(y/(1 + y))}, x] - 6*G[{-1, 0, -1}, x] + 
       6*G[{-1, -y, -1}, x] + 6*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] - 
       10*G[{0, 0, 0}, x] - 8*G[{0, -y, -1}, x] + 14*G[{0, -y, 0}, x] + 
       4*G[{0, -(y/(1 + y)), -1}, x] - 4*G[{0, -(y/(1 + y)), 0}, x] + 
       6*G[{-y, -1, -1}, x] - 8*G[{-y, 0, -1}, x] + 2*G[{-y, 0, 0}, x] - 
       2*G[{-y, -y, -1}, x] + 2*G[{-y, -y, 0}, x] + 
       4*G[{-y, -(y/(1 + y)), -1}, x] - 4*G[{-y, -(y/(1 + y)), 0}, x] - 
       12*G[{-(y/(1 + y)), -1, -1}, x] + 16*G[{-(y/(1 + y)), 0, -1}, x] + 
       8*G[{-(y/(1 + y)), 0, 0}, x] + 4*G[{-(y/(1 + y)), -y, -1}, x] - 
       16*G[{-(y/(1 + y)), -y, 0}, x] - 8*G[{-(y/(1 + y)), -(y/(1 + y)), -1}, 
         x] + 8*G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x]) + 
     ((-8*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (24*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + (24*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y)), -(y/(1 + y))}, x] - 
     10*G[{-1, -1, 0, -1}, x] + 4*G[{-1, -1, 0, 0}, x] - 
     10*G[{-1, 0, -1, -1}, x] + 4*G[{-1, 0, -1, 0}, x] + 
     18*G[{-1, 0, 0, -1}, x] + 6*G[{-1, 0, 0, 0}, x] - 
     6*G[{-1, -y, 0, -1}, x] + 20*G[{0, -1, -1, -1}, x] - 
     8*G[{0, -1, -1, 0}, x] - 12*G[{0, -1, 0, 0}, x] - 
     4*G[{0, 0, -1, -1}, x] + 4*G[{0, 0, -1, 0}, x] - 8*G[{0, 0, 0, -1}, x] + 
     2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 1, 0}, y] + 
     4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] + 8*G[{0, -y, 0, -1}, x] - 
     14*G[{0, -y, 0, 0}, x] + 4*G[{0, -(y/(1 + y)), -1, -1}, x] - 
     4*G[{0, -(y/(1 + y)), -1, 0}, x] - 4*G[{0, -(y/(1 + y)), 0, -1}, x] + 
     4*G[{0, -(y/(1 + y)), 0, 0}, x] - 6*G[{-y, -1, 0, -1}, x] - 
     14*G[{-y, 0, -1, -1}, x] + 8*G[{-y, 0, -1, 0}, x] + 
     10*G[{-y, 0, 0, -1}, x] + 8*G[{-y, 0, 0, 0}, x] + 
     2*G[{-y, -y, 0, -1}, x] - 2*G[{-y, -y, 0, 0}, x] + 
     4*G[{-y, -(y/(1 + y)), -1, -1}, x] - 4*G[{-y, -(y/(1 + y)), -1, 0}, x] - 
     4*G[{-y, -(y/(1 + y)), 0, -1}, x] + 4*G[{-y, -(y/(1 + y)), 0, 0}, x] - 
     20*G[{-(y/(1 + y)), -1, -1, -1}, x] + 
     8*G[{-(y/(1 + y)), -1, -1, 0}, x] + 16*G[{-(y/(1 + y)), -1, 0, -1}, x] + 
     8*G[{-(y/(1 + y)), -1, 0, 0}, x] + 28*G[{-(y/(1 + y)), 0, -1, -1}, x] - 
     16*G[{-(y/(1 + y)), 0, -1, 0}, x] - 20*G[{-(y/(1 + y)), 0, 0, -1}, x] - 
     16*G[{-(y/(1 + y)), 0, 0, 0}, x] - 4*G[{-(y/(1 + y)), -y, 0, -1}, x] + 
     16*G[{-(y/(1 + y)), -y, 0, 0}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, -1}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, 0}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, -1}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, 0}, x] + 
     (2*z - (24*z)/(1 + y)^2 - (13*(1 - 2*y)*z)/(2*(1 + y)^2) + 
       (4*(1 - y)*z)/(1 + y)^2 - (32*y*z)/(1 + y)^2 + 
       (5*(1 + 2*y)*z)/(2*(1 + y)^2) - (10*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (5*(1 + 4*y)*z)/
        ((1 + y)^2*(x + y + x*y)) - (32*(x + y + 4*x*y + 2*y^2 + 3*x*y^2)*z)/
        ((1 + y)^2*(x + y + x*y)^2) - 2*(-y^(-1) - (1 + y)^(-2) - 
         (1 + y)^(-1))*z - 10*(-(x + y)^(-1) + 
         y^2/((1 + y)^2*(x + y + x*y)^2) - (2*y)/((1 + y)^2*(x + y + x*y)))*
        z - 4*y*(-(1/(y*(x + y))) - (2*y)/((1 + y)^2*(x + y + x*y)^2) + 
         (1 + 5*y)/(y*(1 + y)^2*(x + y + x*y)))*z - 
       14*(-x^(-1) + (x + y)^(-1) + y^2/((1 + y)^2*(x + y + x*y)^2) - 
         (2*(1 + 3*y + y^2))/((1 + y)^2*(x + y + x*y)))*z + 
       (2*(y^2 - (x + y + x*y)*(1 + 5*y + 2*y^2))*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (5*(z + 2*y*z))/
        ((1 + y)^2*(x + y + x*y)) - 4*(-(z/(x + y)) + 
         (3*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - (2*(z + 4*y*z))/
          ((1 + y)^2*(x + y + x*y))) - 12*G[{-1}, x] + 2*G[{0}, x] - 
       6*G[{0}, z] + 2*G[{-y}, x] + 8*G[{-(y/(1 + y))}, x])*Zeta[3]), 
 MI[49] -> 5/12 + ep*((-5*z)/(3*y) - G[{-1}, x] - (5*G[{0}, y])/3 + 
     (5*G[{0}, z])/6) + ep^2*(-Pi^2/4 + (2*z)/y - 
     (2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (12*z)/((1 + y)^3*(x + y + x*y)) + (2*z)/(y*(1 + y)^3*(x + y + x*y)) + 
     (22*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (12*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (10*z)/((1 + y)^2*(x + y + x*y)) - (2*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (12*y*z)/((1 + y)^2*(x + y + x*y)) + 
     G[{-1}, x]*((4*z)/y + 4*G[{0}, y] - 2*G[{0}, z]) + 
     G[{0}, y]*((-4*z)/(-1 + y) + (20*z)/(3*y) - (4*G[{0}, z])/3) + 
     (-2*z - (10*z)/(3*y))*G[{0}, z] + ((-2*z)/(y^3*(1 + y)^3) - 
       (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + (2*z)/(y^3*(1 + y)^2) + 
       (6*z)/(y^2*(1 + y)^2))*G[{-(y/(1 + y))}, x] + 2*G[{-1, -1}, x] - 
     2*G[{0, -1}, x] + (14*G[{0, 0}, y])/3 - G[{0, 0}, z]/3 - 
     2*G[{1, 0}, y]) + ep^5*Help["DYLM", 49] + 
   ep^3*(-6*z + (2*z)/x + (8*z)/y - (2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (4*z)/((1 + y)^4*(x + y + x*y)) - (20*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (28*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (12*y^3*z)/((1 + y)^4*(x + y + x*y)) + 
     (44*z)/((1 + y)^3*(x + y + x*y)) + (8*z)/(y*(1 + y)^3*(x + y + x*y)) + 
     (68*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (20*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (12*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
     (32*z)/((1 + y)^2*(x + y + x*y)) - (8*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (20*y*z)/((1 + y)^2*(x + y + x*y)) + 
     (12*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
     Pi^2*((-4*z)/3 - (2*z)/(-1 + y) + z/y + (2*z)/(3*(x + y)) - 
       4*(x^(-1) - (x + y)^(-1))*z - (8*(-x^(-1) + (x + y)^(-1))*z)/3 + 
       G[{-1}, x]/3 - G[{0}, x] + 2*G[{0}, y] - G[{0}, z]/2 - G[{1}, y] + 
       G[{-y}, x]) + ((-54*z)/(1 + y)^4 + (4*z)/(y^3*(1 + y)^4) + 
       (14*z)/(y^2*(1 + y)^4) - (6*z)/(y*(1 + y)^4) - (70*y*z)/(1 + y)^4 - 
       (60*y^2*z)/(1 + y)^4 - (40*y^3*z)/(1 + y)^4 - (12*y^4*z)/(1 + y)^4 + 
       (22*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^3) + (6*z)/(y^2*(1 + y)^3) + 
       (46*z)/(y*(1 + y)^3) - (24*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 + 
       (12*y^3*z)/(1 + y)^3 + (32*z)/(1 + y)^2 - (2*z)/(y^3*(1 + y)^2) - 
       (14*z)/(y^2*(1 + y)^2) - (16*z)/(y*(1 + y)^2) + (24*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y))}, x] - (8*z*G[{-1, -1}, x])/y + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-1, -(y/(1 + y))}, x] + ((6*z)/x + (8*z)/y - (12*z)/(x + y))*
      G[{0, -1}, x] + ((-2*z)/x + (4*z)/(x + y))*G[{0, 0}, x] + 
     (-4*z + (4*z)/(-1 + y) - (56*z)/(3*y) + (4*z)/(x + y))*G[{0, 0}, y] + 
     G[{0}, z]*(4*z - (4*z)/y + 4*G[{-1, -1}, x] - 4*G[{0, -1}, x] + 
       (4*G[{0, 0}, y])/3) + (-2*z - (2*z)/x + (4*z)/(3*y))*G[{0, 0}, z] + 
     ((-6*z)/(y^3*(1 + y)^3) - (24*z)/(y^2*(1 + y)^3) - 
       (18*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 - (16*y^2*z)/(1 + y)^3 - 
       (12*y^3*z)/(1 + y)^3 + (6*z)/(y^3*(1 + y)^2) + 
       (18*z)/(y^2*(1 + y)^2) + (4*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y))}, x] + G[{-y}, x]*((-8*z)/(1 + y)^3 - 
       (6*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (46*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 - (12*z)/(1 + y)^2 + 
       (6*z)/(y^3*(1 + y)^2) + (26*z)/(y^2*(1 + y)^2) + 
       (20*z)/(y*(1 + y)^2) + 2*G[{0, 0}, y] - 6*G[{1, 0}, y]) + 
     (4*z + (12*z)/(-1 + y) + (8*z)/y - (12*z)/(x + y))*G[{1, 0}, y] + 
     G[{0}, x]*((38*z)/(1 + y)^3 + (6*z)/(y^2*(1 + y)^3) + 
       (28*z)/(y*(1 + y)^3) + (28*y*z)/(1 + y)^3 + (12*y^2*z)/(1 + y)^3 - 
       (16*z)/(1 + y)^2 - (6*z)/(y^2*(1 + y)^2) - (22*z)/(y*(1 + y)^2) - 
       (12*y*z)/(1 + y)^2 + ((4*z)/(-1 + y) - (4*z)/(x + y))*G[{0}, y] + 
       (2*z + (2*z)/x)*G[{0}, z] - 2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
     G[{-1}, x]*((-4*z)/y + (24*z)/(1 + y)^3 + (4*z)/(y*(1 + y)^3) + 
       (48*y*z)/(1 + y)^3 + (40*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 - 
       (20*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (28*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2 + (-2*z - (6*z)/x + (8*z)/y)*G[{0}, z] + 
       G[{0}, y]*((-4*z)/(-1 + y) - (16*z)/y + (12*z)/(x + y) + 
         4*G[{0}, z]) - 12*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
     G[{0}, y]*((4*z + (16*z)/(3*y))*G[{0}, z] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y}, x] - 8*G[{-1, -1}, x] + 
       2*G[{0, -1}, x] + 2*G[{0, 0}, x] + (4*G[{0, 0}, z])/3 + 
       6*G[{-y, -1}, x] - 2*G[{-y, 0}, x]) + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] - 2*G[{-1, -1, -1}, x] + 
     2*G[{-1, 0, -1}, x] + 4*G[{0, -1, -1}, x] + 2*G[{0, 0, -1}, x] - 
     2*G[{0, 0, 0}, x] - (26*G[{0, 0, 0}, y])/3 - (2*G[{0, 0, 0}, z])/3 - 
     2*G[{0, 1, 0}, y] + 2*G[{1, 0, 0}, y] + 6*G[{1, 1, 0}, y] - 
     6*G[{-y, 0, -1}, x] + 2*G[{-y, 0, 0}, x] - (23*Zeta[3])/2) + 
   ep^4*((-37*Pi^4)/120 + 8*z + (8*z)/x - (16*z)/y - (12*x*z)/y - 
     (2*y*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (8*z)/((1 + y)^4*(x + y + x*y)) - (40*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (56*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (24*y^3*z)/((1 + y)^4*(x + y + x*y)) + 
     (88*z)/((1 + y)^3*(x + y + x*y)) + (16*z)/(y*(1 + y)^3*(x + y + x*y)) + 
     (140*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (56*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (12*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
     (64*z)/((1 + y)^2*(x + y + x*y)) - (16*z)/(y*(1 + y)^2*(x + y + x*y)) - 
     (44*y*z)/((1 + y)^2*(x + y + x*y)) + 
     (12*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
     ((108*z)/(1 + y)^4 - (8*z)/(y^3*(1 + y)^4) - (28*z)/(y^2*(1 + y)^4) + 
       (12*z)/(y*(1 + y)^4) + (140*y*z)/(1 + y)^4 + (120*y^2*z)/(1 + y)^4 + 
       (80*y^3*z)/(1 + y)^4 + (24*y^4*z)/(1 + y)^4 - (44*z)/(1 + y)^3 + 
       (4*z)/(y^3*(1 + y)^3) - (12*z)/(y^2*(1 + y)^3) - 
       (92*z)/(y*(1 + y)^3) + (48*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - 
       (24*y^3*z)/(1 + y)^3 - (64*z)/(1 + y)^2 + (4*z)/(y^3*(1 + y)^2) + 
       (28*z)/(y^2*(1 + y)^2) + (32*z)/(y*(1 + y)^2) - (48*y*z)/(1 + y)^2)*
      G[{-1, -(y/(1 + y))}, x] + ((-4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
     (-4*z + (38*z)/(1 + y)^4 + (8*z)/(y^3*(1 + y)^4) + 
       (42*z)/(y^2*(1 + y)^4) + (66*z)/(y*(1 + y)^4) - (2*y*z)/(1 + y)^4 - 
       (16*y^2*z)/(1 + y)^4 - (8*y^3*z)/(1 + y)^4 + (14*z)/(1 + y)^3 - 
       (2*z)/(y^3*(1 + y)^3) + (6*z)/(y^2*(1 + y)^3) + (42*z)/(y*(1 + y)^3) - 
       (12*y*z)/(1 + y)^3 - (12*y^2*z)/(1 + y)^3 - (20*y^3*z)/(1 + y)^3 + 
       (24*z)/(1 + y)^2 - (6*z)/(y^3*(1 + y)^2) - (34*z)/(y^2*(1 + y)^2) - 
       (40*z)/(y*(1 + y)^2) + (8*y*z)/(1 + y)^2 + (24*y^2*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y))}, x] + G[{-1, 0}, x]*((-80*z)/(1 + y)^3 - 
       (12*z)/(y^2*(1 + y)^3) - (56*z)/(y*(1 + y)^3) - (64*y*z)/(1 + y)^3 - 
       (28*y^2*z)/(1 + y)^3 + (40*z)/(1 + y)^2 + (12*z)/(y^2*(1 + y)^2) + 
       (44*z)/(y*(1 + y)^2) + (32*y*z)/(1 + y)^2 - 
       (4*z)/((1 + y)^3*(x + y + x*y)) - (8*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (8*y*z)/((1 + y)^2*(x + y + x*y)) + 
       4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + G[{-1, -1}, x]*
      ((4*z)/y - (44*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
       (88*y*z)/(1 + y)^3 - (76*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 + 
       (32*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (48*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2 + (4*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) + (4*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) + 28*G[{0, 0}, y] + 4*G[{0, 0}, z] - 
       4*G[{1, 0}, y]) + G[{0, -y}, x]*((-32*z)/(1 + y)^3 - 
       (14*z)/(y^3*(1 + y)^3) - (72*z)/(y^2*(1 + y)^3) - 
       (102*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 - (12*z)/(1 + y)^2 + 
       (14*z)/(y^3*(1 + y)^2) + (58*z)/(y^2*(1 + y)^2) + 
       (44*z)/(y*(1 + y)^2) - 2*G[{1, 0}, y]) + 
     G[{0, 0}, x]*((2*z)/(1 + y)^3 - (2*z)/(y^2*(1 + y)^3) - 
       (8*z)/(y*(1 + y)^3) + (24*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 - 
       (12*z)/(1 + y)^2 + (2*z)/(y^2*(1 + y)^2) + (6*z)/(y*(1 + y)^2) - 
       (20*y*z)/(1 + y)^2 - (4*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) - 6*G[{0, 0}, y] - 2*G[{1, 0}, y]) + 
     G[{0, -1}, x]*(4*z - (8*z)/x - (8*z)/y - (4*x*z)/y + (8*z)/(1 + y)^3 + 
       (4*z)/(y*(1 + y)^3) + (16*y^2*z)/(1 + y)^3 + (20*y^3*z)/(1 + y)^3 - 
       (4*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (24*y^2*z)/(1 + y)^2 + 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) - 8*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
     G[{-1, -y}, x]*((16*z)/(1 + y)^3 + (12*z)/(y^3*(1 + y)^3) + 
       (64*z)/(y^2*(1 + y)^3) + (92*z)/(y*(1 + y)^3) - (24*y*z)/(1 + y)^3 + 
       (24*z)/(1 + y)^2 - (12*z)/(y^3*(1 + y)^2) - (52*z)/(y^2*(1 + y)^2) - 
       (40*z)/(y*(1 + y)^2) - 4*G[{0, 0}, y] + 8*G[{1, 0}, y]) + 
     (4*z - (4*z)/y + (40*z)/(1 + y)^3 + (8*z)/(y*(1 + y)^3) + 
       (76*y*z)/(1 + y)^3 + (40*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (28*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (48*y*z)/(1 + y)^2)*
      G[{-y, -1}, x] + ((4*z)/y + (94*z)/(1 + y)^3 + (18*z)/(y^2*(1 + y)^3) + 
       (80*z)/(y*(1 + y)^3) + (40*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 - 
       (40*z)/(1 + y)^2 - (18*z)/(y^2*(1 + y)^2) - (66*z)/(y*(1 + y)^2) - 
       (12*y*z)/(1 + y)^2)*G[{-y, 0}, x] + 
     ((-8*z)/(1 + y)^3 - (6*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (46*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 - (12*z)/(1 + y)^2 + 
       (6*z)/(y^3*(1 + y)^2) + (26*z)/(y^2*(1 + y)^2) + (20*z)/(y*(1 + y)^2))*
      G[{-y, -y}, x] + (-4*z - (174*z)/(1 + y)^4 + (4*z)/(y^3*(1 + y)^4) + 
       (2*z)/(y^2*(1 + y)^4) - (74*z)/(y*(1 + y)^4) - (154*y*z)/(1 + y)^4 - 
       (92*y^2*z)/(1 + y)^4 - (64*y^3*z)/(1 + y)^4 - (24*y^4*z)/(1 + y)^4 + 
       (82*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^3) + (18*z)/(y^2*(1 + y)^3) + 
       (102*z)/(y*(1 + y)^3) - (16*y*z)/(1 + y)^3 + (36*y^2*z)/(1 + y)^3 + 
       (52*y^3*z)/(1 + y)^3 + (40*z)/(1 + y)^2 - (2*z)/(y^3*(1 + y)^2) - 
       (14*z)/(y^2*(1 + y)^2) - (16*z)/(y*(1 + y)^2) + (40*y*z)/(1 + y)^2 - 
       (24*y^2*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
     (-8*z + (4*z)/y - (4*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) + 
       (12*y*z)/(1 + y)^3 + (20*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3)*
      G[{-(y/(1 + y)), -1}, x] + ((-4*z)/y - (16*z)/(1 + y)^3 - 
       (4*z)/(y^2*(1 + y)^3) - (16*z)/(y*(1 + y)^3) + (4*y^2*z)/(1 + y)^3 + 
       (12*z)/(1 + y)^2 + (4*z)/(y^2*(1 + y)^2) + (16*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), 0}, x] + G[{1, 0}, y]*(-4*z + (8*z)/y - 
       (8*z)/(1 + y) + (4*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) - (4*z)/((1 + y)*(x + y + x*y)) + 
       6*G[{-y, 0}, x] - 6*G[{-y, -y}, x] + 4*G[{-(y/(1 + y)), -1}, x] - 
       4*G[{-(y/(1 + y)), -y}, x]) + 
     ((24*z)/(1 + y)^3 + (8*z)/(y^3*(1 + y)^3) + (40*z)/(y^2*(1 + y)^3) + 
       (56*z)/(y*(1 + y)^3) - (8*z)/(y^3*(1 + y)^2) - 
       (32*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -y}, x] + G[{0, 0}, y]*(4*z - (12*z)/y - (4*x*z)/y + 
       (4*z)/(1 + y) + (4*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) - (4*G[{0, 0}, z])/3 - 6*G[{0, -y}, x] + 
       4*G[{0, -(y/(1 + y))}, x] - 12*G[{-y, -1}, x] - 2*G[{-y, 0}, x] + 
       2*G[{-y, -y}, x] + 4*G[{-y, -(y/(1 + y))}, x] - 
       4*G[{-(y/(1 + y)), -1}, x] + 8*G[{-(y/(1 + y)), 0}, x] + 
       4*G[{-(y/(1 + y)), -y}, x] - 8*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) + 
     Pi^2*((4*z)/3 - (2*z)/y - (4*x*z)/(3*y) - (4*z)/(3*(1 + y)) + 
       (7*y*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (32*y^2*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (29*y^3*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (4*y^4*z)/(3*(1 + y)^3*(x + y + x*y)^2) - 
       (7*y*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (25*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (4*y^3*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
       (46*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (7*z)/(3*y*(1 + y)^3*(x + y + x*y)) - 
       (97*y*z)/(3*(1 + y)^3*(x + y + x*y)) - (22*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (8*y^3*z)/(3*(1 + y)^3*(x + y + x*y)) + 
       (13*z)/((1 + y)^2*(x + y + x*y)) + 
       (7*z)/(3*y*(1 + y)^2*(x + y + x*y)) + 
       (62*y*z)/(3*(1 + y)^2*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       G[{0}, x]*(z/x + (2*z)/(-1 + y) + (4*z)/(3*y) + (16*z)/(3*(1 + y)^2) + 
         (8*z)/(3*y*(1 + y)^2) + (10*y*z)/(3*(1 + y)^2) + (2*z)/(3*(1 + y)) - 
         (16*z)/(3*(x + y)) - (2*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/(3*(1 + y)^2*(x + y + x*y)) + (8*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) + 2*G[{0}, y] - 2*G[{0}, z] + G[{1}, y]) + 
       G[{-1}, x]*((-4*z)/(3*x) - (4*z)/(3*y) + (8*z)/(3*(1 + y)^2) + 
         (16*y*z)/(3*(1 + y)^2) + (4*y^2*z)/(3*(1 + y)^2) - 
         (4*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/(3*(1 + y)^2*(x + y + x*y)) + (16*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) - (14*G[{0}, y])/3 + 2*G[{0}, z] + 2*G[{1}, y]) + 
       G[{1}, y]*(2*z + (6*z)/(-1 + y) + (4*z)/y - (6*z)/(x + y) - 
         3*G[{-y}, x]) + ((-4*z)/(1 - y) - (6*z)/(-1 + y) - (8*z)/(3*y) - 
         (4*z)/(3*(1 + y)^2) - (4*z)/(3*y*(1 + y)^2) + (2*y*z)/(1 + y)^2 + 
         (2*z)/(3*(1 + y)) + (2*z)/(x + y) - (2*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (4*z)/((1 + y)^2*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-y}, x] + 
       G[{0}, y]*(-2*z + (4*z)/(-1 + y) - (8*z)/y + (8*z)/(3*(1 + y)^2) - 
         (16*z)/(3*(1 + y)) + (4*z)/(3*(x + y)) + 
         (8*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/(3*(1 + y)^2*(x + y + x*y)) - (32*y*z)/(3*(1 + y)^2*
           (x + y + x*y)) + 2*G[{0}, z] + (2*G[{-y}, x])/3 - 
         (8*G[{-(y/(1 + y))}, x])/3) + ((4*z)/3 + (4*z)/(3*y) - 
         (20*z)/(3*(1 + y)^3) + (7*z)/(3*y^3*(1 + y)^3) + 
         (32*z)/(3*y^2*(1 + y)^3) + (7*z)/(y*(1 + y)^3) - 
         (20*y*z)/(3*(1 + y)^3) - (8*y^2*z)/(3*(1 + y)^3) - 
         (4*y^3*z)/(3*(1 + y)^3) - (4*z)/(3*(1 + y)^2) - 
         (7*z)/(3*y^3*(1 + y)^2) - (25*z)/(3*y^2*(1 + y)^2) - 
         (28*y*z)/(3*(1 + y)^2) - (4*z)/(3*(1 + y)) + (4*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-(y/(1 + y))}, x] + 
       G[{0}, z]*((17*z)/3 + (5*z)/(3*x) + (2*z)/y - (2*z)/(1 + y)^2 + 
         (4*z)/(1 + y) - (2*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (4*z)/((1 + y)^2*(x + y + x*y)) + (8*y*z)/((1 + y)^2*
           (x + y + x*y)) + 2*G[{-(y/(1 + y))}, x]) + (2*G[{-1, -1}, x])/3 + 
       2*G[{-1, 0}, x] - 2*G[{-1, -y}, x] - (2*G[{0, -1}, x])/3 + 
       2*G[{0, 0}, x] - 8*G[{0, 0}, y] + G[{0, 0}, z] - G[{0, 1}, y] - 
       3*G[{0, -y}, x] + 2*G[{0, -(y/(1 + y))}, x] + 2*G[{1, 0}, y] + 
       3*G[{1, 1}, y] - (8*G[{-y, 0}, x])/3 + G[{-y, -y}, x] + 
       2*G[{-y, -(y/(1 + y))}, x] + (4*G[{-(y/(1 + y)), -1}, x])/3 + 
       (2*G[{-(y/(1 + y)), 0}, x])/3 + 2*G[{-(y/(1 + y)), -y}, x] - 
       4*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) + 
     (8*z + (28*z)/(1 + y)^4 - (4*z)/(y^3*(1 + y)^4) - 
       (16*z)/(y^2*(1 + y)^4) - (4*z)/(y*(1 + y)^4) + (16*y*z)/(1 + y)^4 - 
       (12*y^2*z)/(1 + y)^4 - (8*y^3*z)/(1 + y)^4 - (52*z)/(1 + y)^3 - 
       (12*z)/(y^2*(1 + y)^3) - (52*z)/(y*(1 + y)^3) - (20*y*z)/(1 + y)^3 - 
       (16*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^2) + 
       (20*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] + (8*z*G[{-1, -1, -1}, x])/y + 
     ((-8*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (24*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + (24*z)/(y^2*(1 + y)^2))*
      G[{-1, -1, -(y/(1 + y))}, x] + (2*z - (14*z)/x - (16*z)/(-1 + y) - 
       (8*z)/y - (4*y*z)/(-1 + y) - (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2 + (36*z)/(x + y) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, 0, -1}, x] + (-2*z + (2*z)/x + (4*z)/(-1 + y) + 
       (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - 
       (12*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-1, 0, 0}, x] + ((12*z)/(y^3*(1 + y)^3) + (48*z)/(y^2*(1 + y)^3) + 
       (36*z)/(y*(1 + y)^3) + (8*y*z)/(1 + y)^3 + (32*y^2*z)/(1 + y)^3 + 
       (24*y^3*z)/(1 + y)^3 - (12*z)/(y^3*(1 + y)^2) - 
       (36*z)/(y^2*(1 + y)^2) - (8*y*z)/(1 + y)^2 - (24*y^2*z)/(1 + y)^2)*
      G[{-1, 0, -(y/(1 + y))}, x] + ((4*z)/(y^3*(1 + y)^3) + 
       (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - (8*y*z)/(1 + y)^3 - 
       (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^2) - 
       (12*z)/(y^2*(1 + y)^2) + (8*y*z)/(1 + y)^2 + (24*y^2*z)/(1 + y)^2)*
      G[{-1, -y, -(y/(1 + y))}, x] + ((-8*z)/(y^3*(1 + y)^3) - 
       (32*z)/(y^2*(1 + y)^3) - (24*z)/(y*(1 + y)^3) + 
       (8*z)/(y^3*(1 + y)^2) + (24*z)/(y^2*(1 + y)^2))*
      G[{-1, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (-4*z - (8*z)/x - (4*z)/y - (12*z)/(1 + y)^2 - (12*z)/(y*(1 + y)^2) + 
       (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + (8*z)/(x + y) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + (32*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{0, -1, -1}, x] + (4*z - (4*z)/x - (12*z)/y + (12*z)/(1 + y)^2 + 
       (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 + 
       (16*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - (32*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{0, -1, 0}, x] + ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + 
       (12*z)/(y*(1 + y)^3) + (8*y*z)/(1 + y)^3 + (32*y^2*z)/(1 + y)^3 + 
       (24*y^3*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^2) - 
       (12*z)/(y^2*(1 + y)^2) - (8*y*z)/(1 + y)^2 - (24*y^2*z)/(1 + y)^2)*
      G[{0, -1, -(y/(1 + y))}, x] + (6*z + (16*z)/x - (8*z)/y - 
       (4*z)/(x + y))*G[{0, 0, -1}, x] + 
     (-2*z + (8*z)/x + (8*z)/y - (20*z)/(x + y))*G[{0, 0, 0}, x] + 
     (4*z - (4*z)/(-1 + y) + (104*z)/(3*y) + (12*z)/(1 + y)^2 - 
       (24*z)/(1 + y) - (4*z)/(x + y) + (12*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) - (24*z)/((1 + y)^2*(x + y + x*y)) - 
       (48*y*z)/((1 + y)^2*(x + y + x*y)))*G[{0, 0, 0}, y] + 
     (8*z + (4*z)/x + (8*z)/(3*y))*G[{0, 0, 0}, z] + 
     ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - 
       (4*y*z)/(1 + y)^3 - (16*y^2*z)/(1 + y)^3 - (12*y^3*z)/(1 + y)^3 - 
       (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2) + (4*y*z)/(1 + y)^2 + 
       (12*y^2*z)/(1 + y)^2)*G[{0, 0, -(y/(1 + y))}, x] + 
     (12*z + (28*z)/(-1 + y) + (8*z)/y - (4*z)/(1 + y)^2 + (8*z)/(1 + y) - 
       (20*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{0, 1, 0}, y] + G[{-(y/(1 + y))}, x]*(-8*z - (228*z)/(1 + y)^4 + 
       (4*z)/(y^3*(1 + y)^4) - (8*z)/(y^2*(1 + y)^4) - 
       (124*z)/(y*(1 + y)^4) - (108*y*z)/(1 + y)^4 + (24*y^2*z)/(1 + y)^4 + 
       (4*y^3*z)/(1 + y)^4 - (12*y^4*z)/(1 + y)^4 + (60*z)/(1 + y)^3 + 
       (8*z)/(y^3*(1 + y)^3) + (76*z)/(y^2*(1 + y)^3) + 
       (188*z)/(y*(1 + y)^3) - (112*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 + 
       (44*y^3*z)/(1 + y)^3 + (88*z)/(1 + y)^2 - (12*z)/(y^3*(1 + y)^2) - 
       (52*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + (40*y*z)/(1 + y)^2 - 
       (24*y^2*z)/(1 + y)^2 + (-4*z - (4*z)/y + (24*z)/(1 + y)^3 + 
         (8*z)/(y*(1 + y)^3) + (20*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + 
         (4*y^3*z)/(1 + y)^3 + (12*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) + 
         (16*y*z)/(1 + y)^2 - (24*z)/(1 + y) + (8*z)/(x + y) + 
         (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/((1 + y)^2*(x + y + x*y)) - (32*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + (4*z - (8*z)/y^2 - (4*z)/y + 
         (4*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 - 
         (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - (2*z)/(1 + y)^2 + 
         (6*z)/(y^2*(1 + y)^2) + (20*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2 + 
         (16*z)/(1 + y) - (2*z)/(y^2*(1 + y)))*G[{1, 0}, y] - 
       12*G[{0, 0, 0}, y] + 4*G[{0, 1, 0}, y]) + 
     ((-6*z)/(y^3*(1 + y)^3) - (24*z)/(y^2*(1 + y)^3) - 
       (18*z)/(y*(1 + y)^3) + (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + 
       (12*y^3*z)/(1 + y)^3 + (6*z)/(y^3*(1 + y)^2) + 
       (18*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2)*
      G[{0, -y, -(y/(1 + y))}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y)), -1}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y)), 0}, x] + ((8*z)/(y^3*(1 + y)^3) + 
       (32*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - 
       (8*z)/(y^3*(1 + y)^2) - (24*z)/(y^2*(1 + y)^2))*
      G[{0, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (-4*z - (12*z)/(-1 + y) - (8*z)/y + (12*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-1}, x]*((-16*z)/x - (12*z)/y + (8*x*z)/y - (8*z)/(1 + y)^4 - 
       (40*y*z)/(1 + y)^4 - (56*y^2*z)/(1 + y)^4 - (24*y^3*z)/(1 + y)^4 + 
       (88*z)/(1 + y)^3 + (16*z)/(y*(1 + y)^3) + (132*y*z)/(1 + y)^3 + 
       (40*y^2*z)/(1 + y)^3 - (20*y^3*z)/(1 + y)^3 - (64*z)/(1 + y)^2 - 
       (16*z)/(y*(1 + y)^2) - (44*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2 - 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) - (16*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       G[{0}, z]*((8*z)/x + (4*z)/y - (4*x*z)/y - (4*y*z)/(1 + y)^3 - 
         (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 + (8*y*z)/(1 + y)^2 + 
         (8*y^2*z)/(1 + y)^2 - (4*y*z)/((1 + y)^3*(x + y + x*y)) - 
         (8*y^2*z)/((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/
          ((1 + y)^3*(x + y + x*y)) + (8*y*z)/((1 + y)^2*(x + y + x*y)) + 
         (8*y^2*z)/((1 + y)^2*(x + y + x*y)) - 4*G[{0, 0}, y]) + 
       (4*z - (8*z)/x + (8*z)/(-1 + y) + (48*z)/y - (8*z)/(1 + y)^2 - 
         (16*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 - (24*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + G[{0}, y]*((4*z)/y + (4*x*z)/y + 
         (-4*z + (8*z)/x - (16*z)/y + (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + 
           (4*y^2*z)/(1 + y)^2 - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
           (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
             (x + y + x*y)))*G[{0}, z] - 4*G[{0, 0}, z]) + 4*z*G[{0, 0}, z] + 
       ((8*z)/x - (4*z)/(-1 + y) - (16*z)/y - (4*y*z)/(-1 + y) + 
         (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{1, 0}, y] + 24*G[{0, 0, 0}, y] + 
       4*G[{0, 0, 0}, z] - 4*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y]) + 
     G[{0}, x]*(8*z + (88*z)/(1 + y)^3 + (16*z)/(y^2*(1 + y)^3) + 
       (76*z)/(y*(1 + y)^3) + (20*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - 
       (36*z)/(1 + y)^2 - (16*z)/(y^2*(1 + y)^2) - (60*z)/(y*(1 + y)^2) + 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) + (16*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       G[{0}, y]*((-4*z)/(1 + y)^3 - (4*y*z)/(1 + y)^3 - (4*y*z)/(1 + y)^2 + 
         (4*z)/(1 + y) + (-4*z - (8*z)/y + (16*z)/(1 + y)^2 + 
           (8*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) + 
           (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
           (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
             (x + y + x*y)))*G[{0}, z]) + G[{0}, z]*(-4*z - (4*z)/(1 + y)^3 - 
         (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 + (8*z)/(1 + y)^2 + 
         (8*y*z)/(1 + y)^2 + (4*y*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*y^2*z)/((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/
          ((1 + y)^3*(x + y + x*y)) - (8*y*z)/((1 + y)^2*(x + y + x*y)) - 
         (8*y^2*z)/((1 + y)^2*(x + y + x*y)) - 4*G[{0, 0}, y]) + 
       (4*z - (4*z)/(-1 + y) + (16*z)/y - (20*z)/(1 + y)^2 - 
         (8*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 + (12*z)/(1 + y) - 
         (4*z)/(x + y) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (16*z)/((1 + y)^2*(x + y + x*y)) + (32*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + (-4*z - (12*z)/(-1 + y) - (4*z)/y + 
         (2*z)/(1 + y)^2 - (2*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
         (8*z)/(1 + y) - (2*z)/(y*(1 + y)) + (12*z)/(x + y))*G[{1, 0}, y] + 
       14*G[{0, 0, 0}, y] + 2*G[{0, 1, 0}, y] - 2*G[{1, 0, 0}, y] - 
       6*G[{1, 1, 0}, y]) + (-12*z - (36*z)/(-1 + y) - (24*z)/y + 
       (36*z)/(x + y))*G[{1, 1, 0}, y] + G[{-y}, x]*((84*z)/(1 + y)^4 + 
       (12*z)/(y^2*(1 + y)^4) + (60*z)/(y*(1 + y)^4) + (36*y*z)/(1 + y)^4 - 
       (52*z)/(1 + y)^3 - (16*z)/(y^3*(1 + y)^3) - (92*z)/(y^2*(1 + y)^3) - 
       (152*z)/(y*(1 + y)^3) + (24*y*z)/(1 + y)^3 - (24*z)/(1 + y)^2 + 
       (16*z)/(y^3*(1 + y)^2) + (64*z)/(y^2*(1 + y)^2) + 
       (40*z)/(y*(1 + y)^2) + ((16*z)/(1 - y) + (12*z)/(-1 + y) - (12*z)/y + 
         (4*z)/(y*(1 + y)^2) + (12*z)/(1 + y) + (4*z)/(x + y) - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + ((-8*z)/x + (20*z)/(1 - y) + 
         (36*z)/(-1 + y) + (8*z)/y^2 + (24*z)/y - (4*y*z)/(1 - y) - 
         (4*z)/(1 + y)^2 - (10*z)/(y^2*(1 + y)^2) - (18*z)/(y*(1 + y)^2) - 
         (8*z)/(1 + y) + (2*z)/(y^2*(1 + y)) - (12*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{1, 0}, y] - 2*G[{0, 0, 0}, y] - 
       10*G[{0, 1, 0}, y] + 6*G[{1, 0, 0}, y] + 18*G[{1, 1, 0}, y]) + 
     (-4*z + (8*z)/y^2 - (4*z)/y + (4*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (12*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
      G[{-y, -1, -1}, x] + (4*z - (8*z)/y^2 + (4*z)/y - (4*z)/(1 + y)^2 + 
       (8*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2)*G[{-y, -1, 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (8*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2) + (8*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2)*G[{-y, -1, -(y/(1 + y))}, x] + 
     ((-8*z)/x + (16*z)/(-1 + y) + (12*z)/y + (4*y*z)/(-1 + y) + 
       (20*z)/(1 + y)^2 + (12*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
       (12*z)/(x + y) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-y, 0, -1}, x] + ((-4*z)/(-1 + y) + (4*z)/y - (20*z)/(1 + y)^2 - 
       (12*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 + (4*z)/(x + y) - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-y, 0, 0}, x] + ((-18*z)/(y^3*(1 + y)^3) - (72*z)/(y^2*(1 + y)^3) - 
       (54*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 - (16*y^2*z)/(1 + y)^3 - 
       (12*y^3*z)/(1 + y)^3 + (18*z)/(y^3*(1 + y)^2) + 
       (54*z)/(y^2*(1 + y)^2) + (4*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2)*
      G[{-y, 0, -(y/(1 + y))}, x] + ((-2*z)/(y^3*(1 + y)^3) - 
       (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + (4*y*z)/(1 + y)^3 + 
       (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + (2*z)/(y^3*(1 + y)^2) + 
       (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2)*
      G[{-y, -y, -(y/(1 + y))}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y)), -1}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{-y, -(y/(1 + y)), 0}, x] + ((8*z)/(y^3*(1 + y)^3) + 
       (32*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - 
       (8*z)/(y^3*(1 + y)^2) - (24*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (8*z - (8*z)/y^2 - (8*z)/y + (8*z)/(1 + y)^2 + (8*z)/(y^2*(1 + y)^2) + 
       (24*z)/(y*(1 + y)^2) - (24*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
       (8*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - (32*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-(y/(1 + y)), -1, -1}, x] + (-8*z + (8*z)/y^2 + (8*z)/y - 
       (8*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + 
       (24*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2 - (8*z)/(x + y) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + (32*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-(y/(1 + y)), -1, 0}, x] + (-4*z + (12*z)/y + (4*y^2*z)/(1 + y)^3 + 
       (4*y^3*z)/(1 + y)^3 - (12*z)/(1 + y)^2 - (12*z)/(y*(1 + y)^2) + 
       (12*y*z)/(1 + y)^2 - (8*z)/(x + y) - (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (16*z)/((1 + y)^2*(x + y + x*y)) + 
       (32*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0, -1}, x] + 
     (4*z - (12*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 + 
       (12*z)/(1 + y)^2 + (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 + 
       (8*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - (32*y*z)/((1 + y)^2*(x + y + x*y)))*
      G[{-(y/(1 + y)), 0, 0}, x] + G[{0}, z]*(-4*z - (4*z)/x + (8*z)/y + 
       (8*x*z)/y + (4*z + (8*z)/x - (16*z)/y + (8*z)/(1 + y)^2 + 
         (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-1, -1}, x] + 
       (4*z + (4*z)/x - (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2 - 
         (4*y^2*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-1, 0}, x] + (-8*z - (8*z)/x + (8*z)/y + 
         (16*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (8*y*z)/(1 + y)^2 + 
         (4*y^2*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, -1}, x] + 
       ((-4*z)/x + (8*z)/y - (12*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, x] + ((-16*z)/(3*y) - (4*z)/(1 + y)^2 + 
         (8*z)/(1 + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, y] + G[{-(y/(1 + y))}, x]*
        (4*z + (4*z)/(1 + y)^4 + (12*y*z)/(1 + y)^4 + (12*y^2*z)/(1 + y)^4 + 
         (4*y^3*z)/(1 + y)^4 - (8*z)/(1 + y)^3 - (12*y*z)/(1 + y)^3 + 
         (4*y^3*z)/(1 + y)^3 - (8*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
         4*G[{0, 0}, y]) + (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - 
         (4*y^2*z)/(1 + y)^3 - (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*
        G[{0, -(y/(1 + y))}, x] + (-4*z + (4*z)/y - (4*z)/(1 + y)^2 - 
         (4*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
        G[{-y, -1}, x] + ((-4*z)/y + (8*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + 
         (4*y*z)/(1 + y)^2)*G[{-y, 0}, x] + 
       (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
       (12*z + (4*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (20*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (28*y*z)/(1 + y)^2 - 
         (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -1}, x] + 
       (-4*z - (4*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
         (12*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), 0}, x] + (-8*z + (8*z)/(1 + y)^3 + 
         (16*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + (8*y*z)/(1 + y)^2 + 
         (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -(y/(1 + y))}, x] - 
       4*G[{-1, -1, -1}, x] + 8*G[{-1, 0, -1}, x] + 4*G[{0, -1, -1}, x] + 
       4*G[{0, -1, 0}, x] - 4*G[{0, 0, -1}, x] - 4*G[{0, 0, 0}, x] + 
       (8*G[{0, 0, 0}, y])/3 + 4*G[{-(y/(1 + y)), -1, -1}, x] - 
       4*G[{-(y/(1 + y)), -1, 0}, x] - 4*G[{-(y/(1 + y)), 0, -1}, x] + 
       4*G[{-(y/(1 + y)), 0, 0}, x]) + ((4*z)/(y^3*(1 + y)^3) + 
       (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), 0, -(y/(1 + y))}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -y, -(y/(1 + y))}, x] + 
     (-8*z - (16*z)/y + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
       (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) + (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), -1}, x] + 
     (8*z + (16*z)/y - (8*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x] + 
     G[{0}, y]*(8*z - (24*z)/y - (8*x*z)/y + (8*z)/(1 + y) - 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       ((-4*z)/y + (4*z)/(1 + y)^3 + (4*z)/(y*(1 + y)^3) + (4*z)/(1 + y)^2 + 
         (4*z)/(1 + y))*G[{-y}, x] + ((4*z)/y + (4*z)/(1 + y)^4 + 
         (8*y*z)/(1 + y)^4 + (4*y^2*z)/(1 + y)^4 - (4*z)/(1 + y)^3 - 
         (4*z)/(y*(1 + y)^3) + (4*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 - 
         (4*z)/(1 + y)^2 - (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
       ((16*z)/(-1 + y) + (32*z)/y - (24*z)/(x + y))*G[{-1, -1}, x] + 
       (-4*z + (20*z)/(1 - y) + (16*z)/(-1 + y) - (4*y*z)/(1 - y))*
        G[{-1, -y}, x] + (-4*z - (8*z)/x + (4*z)/(-1 + y) - (8*z)/y + 
         (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (4*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, -1}, x] + ((-4*z)/(-1 + y) - (16*z)/y + 
         (12*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (12*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{0, 0}, x] + (-4*z - (16*z)/(3*y))*
        G[{0, 0}, z] + ((-4*z)/(1 - y) - (4*z)/(-1 + y))*G[{0, -y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (-4*z + (8*z)/x - (16*z)/(-1 + y) - (24*z)/y - (4*y*z)/(-1 + y) + 
         (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (12*z)/(x + y) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-y, -1}, x] + 
       ((4*z)/(-1 + y) + (12*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) - 
         (4*z)/(x + y) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (16*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-y, 0}, x] + 
       ((-12*z)/(1 - y) - (12*z)/(-1 + y))*G[{-y, -y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
       (8*z - (16*z)/(1 + y)^2 - (32*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
         (8*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/((1 + y)^2*(x + y + x*y)) - (32*y*z)/((1 + y)^2*
           (x + y + x*y)))*G[{-(y/(1 + y)), -1}, x] + 
       G[{0}, z]*(-4*z + (12*z)/y + (4*x*z)/y - (4*z)/(1 + y) - 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) + (8*y*z)/((1 + y)^2*(x + y + x*y)) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + ((4*z)/y - (4*z)/(1 + y)^2 - 
           (4*z)/(y*(1 + y)^2) - (4*z)/(1 + y))*G[{-y}, x] + 
         (4*z + (4*z)/y - (24*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
           (20*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
           (4*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2 + 
           (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] - 12*G[{-1, -1}, x] + 
         4*G[{0, -1}, x] + 4*G[{0, 0}, x] + 4*G[{-(y/(1 + y)), -1}, x] - 
         4*G[{-(y/(1 + y)), 0}, x]) + ((16*z)/y - (24*z)/(1 + y)^2 - 
         (16*z)/(y*(1 + y)^2) - (8*z)/(x + y) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (16*z)/((1 + y)^2*(x + y + x*y)) + 
         (32*y*z)/((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0}, x] + 
       ((-8*z)/(1 - y) - (8*z)/(-1 + y))*G[{-(y/(1 + y)), -y}, x] + 
       (-8*z - (16*z)/y + (40*z)/(1 + y)^3 + (16*z)/(y*(1 + y)^3) + 
         (24*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
         (16*z)/(1 + y)^2 + (32*y*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 8*G[{-1, -1, -1}, x] - 
       4*G[{-1, 0, -1}, x] - 4*G[{-1, 0, 0}, x] - 8*G[{-1, -y, -1}, x] + 
       4*G[{-1, -y, 0}, x] - 4*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] - 
       2*G[{0, 0, 0}, x] - (4*G[{0, 0, 0}, z])/3 + 2*G[{0, -y, -1}, x] + 
       6*G[{0, -y, 0}, x] + 4*G[{0, -(y/(1 + y)), -1}, x] - 
       4*G[{0, -(y/(1 + y)), 0}, x] - 12*G[{-y, -1, -1}, x] + 
       2*G[{-y, 0, -1}, x] + 6*G[{-y, 0, 0}, x] + 6*G[{-y, -y, -1}, x] - 
       2*G[{-y, -y, 0}, x] + 4*G[{-y, -(y/(1 + y)), -1}, x] - 
       4*G[{-y, -(y/(1 + y)), 0}, x] + 4*G[{-(y/(1 + y)), 0, -1}, x] - 
       4*G[{-(y/(1 + y)), 0, 0}, x] + 4*G[{-(y/(1 + y)), -y, -1}, x] - 
       4*G[{-(y/(1 + y)), -y, 0}, x] - 8*G[{-(y/(1 + y)), -(y/(1 + y)), -1}, 
         x] + 8*G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x]) + 
     ((-8*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (24*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + (24*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y)), -(y/(1 + y))}, x] - 
     10*G[{-1, -1, -1, -1}, x] + 10*G[{-1, -1, 0, -1}, x] + 
     6*G[{-1, 0, -1, -1}, x] - 10*G[{-1, 0, 0, -1}, x] + 
     4*G[{-1, 0, 0, 0}, x] + 8*G[{-1, -y, 0, -1}, x] - 
     4*G[{-1, -y, 0, 0}, x] - 4*G[{0, -1, -1, -1}, x] - 
     10*G[{0, -1, 0, -1}, x] + 2*G[{0, -1, 0, 0}, x] - 
     4*G[{0, 0, -1, -1}, x] + 6*G[{0, 0, 0, -1}, x] + 10*G[{0, 0, 0, 0}, x] + 
     (2*G[{0, 0, 0, 0}, y])/3 + (8*G[{0, 0, 0, 0}, z])/3 - 
     2*G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 6*G[{0, 1, 1, 0}, y] - 
     2*G[{0, -y, 0, -1}, x] - 6*G[{0, -y, 0, 0}, x] + 
     4*G[{0, -(y/(1 + y)), -1, -1}, x] - 4*G[{0, -(y/(1 + y)), -1, 0}, x] - 
     4*G[{0, -(y/(1 + y)), 0, -1}, x] + 4*G[{0, -(y/(1 + y)), 0, 0}, x] - 
     2*G[{1, 0, 0, 0}, y] + 14*G[{1, 0, 1, 0}, y] - 6*G[{1, 1, 0, 0}, y] - 
     18*G[{1, 1, 1, 0}, y] + 18*G[{-y, -1, 0, -1}, x] - 
     6*G[{-y, -1, 0, 0}, x] + 4*G[{-y, 0, -1, -1}, x] + 
     8*G[{-y, 0, -1, 0}, x] - 2*G[{-y, 0, 0, -1}, x] - 
     10*G[{-y, 0, 0, 0}, x] - 6*G[{-y, -y, 0, -1}, x] + 
     2*G[{-y, -y, 0, 0}, x] + 4*G[{-y, -(y/(1 + y)), -1, -1}, x] - 
     4*G[{-y, -(y/(1 + y)), -1, 0}, x] - 4*G[{-y, -(y/(1 + y)), 0, -1}, x] + 
     4*G[{-y, -(y/(1 + y)), 0, 0}, x] - 4*G[{-(y/(1 + y)), -1, 0, -1}, x] + 
     4*G[{-(y/(1 + y)), -1, 0, 0}, x] + 8*G[{-(y/(1 + y)), 0, -1, -1}, x] - 
     8*G[{-(y/(1 + y)), 0, -1, 0}, x] - 4*G[{-(y/(1 + y)), -y, 0, -1}, x] + 
     4*G[{-(y/(1 + y)), -y, 0, 0}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, -1}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, 0}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, -1}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, 0}, x] + 
     ((-32*z)/(-1 + y) + (46*z)/y + (2*z)/(x + y) - (4*(1 + 2*y)*z)/
        (1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       42*(x^(-1) - (x + y)^(-1))*z - 32*(-x^(-1) + (x + y)^(-1))*z - 
       (8*(z + 2*y*z))/((1 + y)^2*(x + y + x*y)) + 26*G[{-1}, x] - 
       2*G[{0}, x] + 24*G[{0}, y] + G[{0}, z] - 16*G[{1}, y] + 6*G[{-y}, x] - 
       4*G[{-(y/(1 + y))}, x])*Zeta[3]), 
 MI[50] -> ep*((-2*z)/x + z/(6*(x + y)) + (7*(-x^(-1) - (x + y)^(-1))*z)/12 + 
     (19*(x^(-1) - (x + y)^(-1))*z)/12 + ((-3/x + (x + y)^(-1))*z)/2 + 
     (x^(-1) + (x + y)^(-1))*z + ((3/x + (x + y)^(-1))*z)/2) + 
   ep^2*((2*y*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (12*z)/((1 + y)^3*(x + y + x*y)) - (2*z)/(y*(1 + y)^3*(x + y + x*y)) - 
     (26*y*z)/((1 + y)^3*(x + y + x*y)) - 
     (28*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
     (12*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
     (10*z)/((1 + y)^2*(x + y + x*y)) + (2*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     (16*y*z)/((1 + y)^2*(x + y + x*y)) + 
     (12*y^2*z)/((1 + y)^2*(x + y + x*y)) + 4*z*G[{0}, z] + 
     G[{-1}, x]*((-4*z)/x + 2*G[{0}, z]) + 
     ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 - 
       (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y))}, x] - 2*G[{0, -1}, x]) + 
   ep^3*(8*z + (2*y*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (40*z)/((1 + y)^3*(x + y + x*y)) - (8*z)/(y*(1 + y)^3*(x + y + x*y)) - 
     (56*y*z)/((1 + y)^3*(x + y + x*y)) - 
     (24*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
     (32*z)/((1 + y)^2*(x + y + x*y)) + (8*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     (24*y*z)/((1 + y)^2*(x + y + x*y)) + 
     Pi^2*((8*z)/3 + z/x + z/(6*(x + y)) + ((-x^(-1) - (x + y)^(-1))*z)/4 - 
       (7*(x^(-1) - (x + y)^(-1))*z)/4 - ((-3/x + (x + y)^(-1))*z)/3 - 
       (2*(-x^(-1) + (x + y)^(-1))*z)/3 - (2*(x^(-1) + (x + y)^(-1))*z)/3) + 
     G[{0}, x]*((2*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + 
       (8*z)/(y*(1 + y)^3) - (16*y*z)/(1 + y)^3 - (12*y^2*z)/(1 + y)^3 + 
       (4*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) - (6*z)/(y*(1 + y)^2) + 
       (12*y*z)/(1 + y)^2 - 4*z*G[{0}, z]) + 
     ((-22*z)/(1 + y)^4 - (4*z)/(y^3*(1 + y)^4) - (22*z)/(y^2*(1 + y)^4) - 
       (38*z)/(y*(1 + y)^4) + (14*y*z)/(1 + y)^4 + (28*y^2*z)/(1 + y)^4 + 
       (12*y^3*z)/(1 + y)^4 - (22*z)/(1 + y)^3 + (2*z)/(y^3*(1 + y)^3) + 
       (2*z)/(y^2*(1 + y)^3) - (18*z)/(y*(1 + y)^3) - (8*y*z)/(1 + y)^3 + 
       (20*y^2*z)/(1 + y)^3 + (24*y^3*z)/(1 + y)^3 + (2*z)/(y^3*(1 + y)^2) + 
       (14*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2) - (8*y*z)/(1 + y)^2 - 
       (24*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y))}, x] + (8*z*G[{-1, -1}, x])/x + 
     ((-8*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 + 
       (8*y*z)/(1 + y)^2 + (24*y^2*z)/(1 + y)^2)*G[{-1, -(y/(1 + y))}, x] + 
     ((-24*z)/x + (8*z)/(x + y))*G[{0, -1}, x] + 
     G[{0}, z]*(-4*z - 4*G[{-1, -1}, x] + 4*G[{0, -1}, x]) + 
     8*z*G[{0, 0}, y] + 4*z*G[{0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
     G[{-1}, x]*((-8*z)/x - (4*z)/y - (8*y*z)/(1 + y)^3 - 
       (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 + (8*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2 + G[{0}, y]*((8*z)/x - (8*z)/(x + y) - 
         4*G[{0}, z]) + (4*z + (16*z)/x)*G[{0}, z] + 4*G[{0, 0}, y] - 
       4*G[{1, 0}, y]) + (-8*z + (8*z)/(x + y))*G[{1, 0}, y] + 
     G[{-y}, x]*((24*z)/(1 + y)^3 + (6*z)/(y^3*(1 + y)^3) + 
       (32*z)/(y^2*(1 + y)^3) + (50*z)/(y*(1 + y)^3) - 
       (6*z)/(y^3*(1 + y)^2) - (26*z)/(y^2*(1 + y)^2) - 
       (24*z)/(y*(1 + y)^2) + 4*G[{1, 0}, y]) + 
     G[{0}, y]*(-8*z*G[{0}, z] + ((8*z)/(1 - y) + (8*z)/(-1 + y))*
        G[{-y}, x] + 4*G[{0, -1}, x] - 4*G[{-y, -1}, x]) + 
     ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - 
       (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y))}, x] + ((-4*z)/(y^3*(1 + y)^3) - 
       (16*z)/(y^2*(1 + y)^3) - (12*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 6*G[{-1, 0, -1}, x] - 
     2*G[{-1, 0, 0}, x] + 4*G[{0, -1, -1}, x] - 8*G[{0, 0, -1}, x] + 
     4*G[{-y, 0, -1}, x]) + ep^5*Help["DYLM", 50] + 
   ep^4*(-8*z + (12*x*z)/y + (2*y*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (8*y^2*z)/((1 + y)^3*(x + y + x*y)^2) + 
     (6*y^3*z)/((1 + y)^3*(x + y + x*y)^2) - 
     (2*y*z)/((1 + y)^2*(x + y + x*y)^2) - 
     (6*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
     (4*z)/((1 + y)^4*(x + y + x*y)) + (20*y*z)/((1 + y)^4*(x + y + x*y)) + 
     (28*y^2*z)/((1 + y)^4*(x + y + x*y)) + 
     (12*y^3*z)/((1 + y)^4*(x + y + x*y)) - 
     (84*z)/((1 + y)^3*(x + y + x*y)) - (16*z)/(y*(1 + y)^3*(x + y + x*y)) - 
     (128*y*z)/((1 + y)^3*(x + y + x*y)) - 
     (60*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
     (64*z)/((1 + y)^2*(x + y + x*y)) + (16*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     (48*y*z)/((1 + y)^2*(x + y + x*y)) + 
     ((6*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + (8*z)/(y*(1 + y)^3) - 
       (8*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (4*z)/(1 + y)^2 - 
       (2*z)/(y^2*(1 + y)^2) - (6*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, x] + G[{-1, -(y/(1 + y))}, x]*
      (8*z + (72*z)/(1 + y)^4 + (4*z)/(y^3*(1 + y)^4) + 
       (28*z)/(y^2*(1 + y)^4) + (72*z)/(y*(1 + y)^4) - (12*y*z)/(1 + y)^4 - 
       (68*y^2*z)/(1 + y)^4 - (32*y^3*z)/(1 + y)^4 - (8*z)/(1 + y)^3 - 
       (4*z)/(y^3*(1 + y)^3) - (16*z)/(y^2*(1 + y)^3) - 
       (16*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 - (56*y^2*z)/(1 + y)^3 - 
       (56*y^3*z)/(1 + y)^3 - (8*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + 
       (16*y*z)/(1 + y)^2 + (48*y^2*z)/(1 + y)^2 - 8*G[{0, 0}, y]) + 
     G[{0, -1}, x]*(8*z - (4*z)/x - (8*z)/y + (4*x*z)/y + (8*z)/(1 + y)^3 + 
       (4*z)/(y*(1 + y)^3) - (16*y*z)/(1 + y)^3 - (48*y^2*z)/(1 + y)^3 - 
       (28*y^3*z)/(1 + y)^3 - (4*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) + 
       (16*y*z)/(1 + y)^2 + (24*y^2*z)/(1 + y)^2 + (4*z)/(x + y) - 
       (4*y*z)/(x + y) + (4*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) - 4*G[{0, 0}, y]) + 
     (4*z + (4*x*z)/y)*G[{0, 0}, z] + 
     ((16*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - 
       (2*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 - (12*z)/(1 + y)^2 + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2) - (4*z)/(y*(1 + y)^2))*
      G[{0, -y}, x] + (-4*z - (6*z)/(1 + y)^4 - (2*z)/(y^2*(1 + y)^4) - 
       (10*z)/(y*(1 + y)^4) + (26*y*z)/(1 + y)^4 + (40*y^2*z)/(1 + y)^4 + 
       (16*y^3*z)/(1 + y)^4 - (30*z)/(1 + y)^3 + (2*z)/(y^3*(1 + y)^3) + 
       (10*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - (28*y*z)/(1 + y)^3 + 
       (28*y^2*z)/(1 + y)^3 + (28*y^3*z)/(1 + y)^3 + (24*z)/(1 + y)^2 - 
       (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2) + (8*z)/(y*(1 + y)^2) - 
       (8*y*z)/(1 + y)^2 - (24*y^2*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
     G[{-1, -y}, x]*((-24*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - 
       (24*z)/(y^2*(1 + y)^3) - (44*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (20*z)/(y^2*(1 + y)^2) + 
       (24*z)/(y*(1 + y)^2) + 4*G[{0, 0}, y] - 16*G[{1, 0}, y]) + 
     G[{-1, 0}, x]*((8*z)/x - (20*z)/(1 + y)^3 - (8*z)/(y^2*(1 + y)^3) - 
       (36*z)/(y*(1 + y)^3) + (60*y*z)/(1 + y)^3 + (68*y^2*z)/(1 + y)^3 + 
       (16*y^3*z)/(1 + y)^3 - (4*z)/(1 + y)^2 + (8*z)/(y^2*(1 + y)^2) + 
       (28*z)/(y*(1 + y)^2) - (48*y*z)/(1 + y)^2 - (16*y^2*z)/(1 + y)^2 + 
       (4*z)/((1 + y)^3*(x + y + x*y)) + (16*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (20*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (16*y^2*z)/((1 + y)^2*(x + y + x*y)) + 4*G[{0, 0}, y] + 
       4*G[{1, 0}, y]) + G[{-1, -1}, x]*(-8*z + (8*z)/x + (12*z)/y - 
       (4*z)/(1 + y)^3 + (44*y^2*z)/(1 + y)^3 + (40*y^3*z)/(1 + y)^3 + 
       (8*z)/(1 + y)^2 + (8*y*z)/(1 + y)^2 - (32*y^2*z)/(1 + y)^2 - 
       (4*z)/((1 + y)^3*(x + y + x*y)) - (16*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (20*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (16*y^2*z)/((1 + y)^2*(x + y + x*y)) - 12*G[{0, 0}, y] - 
       4*G[{0, 0}, z] + 12*G[{1, 0}, y]) + 
     G[{0}, x]*(-12*z + (8*z)/(1 + y)^3 + (16*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 - (8*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (16*y^2*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*z + (4*z)/(1 + y)^3 + (8*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (8*y*z)/(1 + y)^2 - 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) - (4*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 
       G[{0}, y]*((-12*z)/(1 + y)^3 - (20*y*z)/(1 + y)^3 - 
         (8*y^2*z)/(1 + y)^3 + (16*z)/(1 + y)^2 + (12*y*z)/(1 + y)^2 + 
         (4*z)/(1 + y) + (8*y*z)/((1 + y)^3*(x + y + x*y)) + 
         (16*y^2*z)/((1 + y)^3*(x + y + x*y)) + (8*y^3*z)/
          ((1 + y)^3*(x + y + x*y)) - (16*y*z)/((1 + y)^2*(x + y + x*y)) - 
         (16*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
         (8*z + (8*z)/y - (16*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
           (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) - (8*z)/(x + y) - 
           (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
           (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*
             (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
          G[{0}, z]) + (-8*z - (24*z)/y + (44*z)/(1 + y)^2 + 
         (24*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (12*z)/(1 + y) + 
         (16*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (16*z)/((1 + y)^2*(x + y + x*y)) - (48*y*z)/((1 + y)^2*
           (x + y + x*y)) - (16*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] + (8*z + (4*z)/y + (2*z)/(1 + y)^2 - 
         (2*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - (8*z)/(1 + y) - 
         (2*z)/(y*(1 + y)) - (8*z)/(x + y))*G[{1, 0}, y]) + 
     (-4*z + (4*z)/y - (16*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) - 
       (36*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 + 
       (8*z)/(1 + y)^2 + (28*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2)*
      G[{-y, -1}, x] + ((-4*z)/y - (54*z)/(1 + y)^3 - 
       (10*z)/(y^2*(1 + y)^3) - (44*z)/(y*(1 + y)^3) - (28*y*z)/(1 + y)^3 - 
       (8*y^2*z)/(1 + y)^3 + (28*z)/(1 + y)^2 + (10*z)/(y^2*(1 + y)^2) + 
       (38*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2)*G[{-y, 0}, x] + 
     ((24*z)/(1 + y)^3 + (6*z)/(y^3*(1 + y)^3) + (32*z)/(y^2*(1 + y)^3) + 
       (50*z)/(y*(1 + y)^3) - (6*z)/(y^3*(1 + y)^2) - 
       (26*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2))*G[{-y, -y}, x] + 
     (4*z + (98*z)/(1 + y)^4 - (4*z)/(y^3*(1 + y)^4) - 
       (10*z)/(y^2*(1 + y)^4) + (30*z)/(y*(1 + y)^4) + (98*y*z)/(1 + y)^4 + 
       (60*y^2*z)/(1 + y)^4 + (36*y^3*z)/(1 + y)^4 + (12*y^4*z)/(1 + y)^4 - 
       (82*z)/(1 + y)^3 + (2*z)/(y^3*(1 + y)^3) - (10*z)/(y^2*(1 + y)^3) - 
       (74*z)/(y*(1 + y)^3) - (16*y*z)/(1 + y)^3 - (12*y^2*z)/(1 + y)^3 - 
       (16*y^3*z)/(1 + y)^3 - (8*z)/(1 + y)^2 + (2*z)/(y^3*(1 + y)^2) + 
       (14*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2) - (24*y*z)/(1 + y)^2)*
      G[{-y, -(y/(1 + y))}, x] + (8*z - (4*z)/y + (20*z)/(1 + y)^3 + 
       (4*z)/(y*(1 + y)^3) + (36*y*z)/(1 + y)^3 + (28*y^2*z)/(1 + y)^3 + 
       (8*y^3*z)/(1 + y)^3 - (16*z)/(1 + y)^2 - (32*y*z)/(1 + y)^2 - 
       (16*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -1}, x] + 
     ((4*z)/y + (4*z)/(y^2*(1 + y)^3) + (16*z)/(y*(1 + y)^3) - 
       (48*y*z)/(1 + y)^3 - (52*y^2*z)/(1 + y)^3 - (16*y^3*z)/(1 + y)^3 + 
       (4*z)/(1 + y)^2 - (4*z)/(y^2*(1 + y)^2) - (16*z)/(y*(1 + y)^2) + 
       (32*y*z)/(1 + y)^2 + (16*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), 0}, x] + 
     ((-24*z)/(1 + y)^3 - (8*z)/(y^3*(1 + y)^3) - (40*z)/(y^2*(1 + y)^3) - 
       (56*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + 
       (32*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -y}, x] + G[{1, 0}, y]*(4*z - (8*z)/y + 
       (8*z)/(1 + y) + (4*z)/(x + y) - (4*y*z)/(x + y) - 
       (4*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)) + (4*z)/((1 + y)*(x + y + x*y)) - 
       4*G[{-y, -1}, x] - 4*G[{-y, 0}, x] + 8*G[{-y, -y}, x] - 
       4*G[{-(y/(1 + y)), -1}, x] + 4*G[{-(y/(1 + y)), -y}, x]) + 
     (-8*z - (28*z)/(1 + y)^4 + (4*z)/(y^3*(1 + y)^4) + 
       (16*z)/(y^2*(1 + y)^4) + (4*z)/(y*(1 + y)^4) - (16*y*z)/(1 + y)^4 + 
       (12*y^2*z)/(1 + y)^4 + (8*y^3*z)/(1 + y)^4 + (52*z)/(1 + y)^3 + 
       (12*z)/(y^2*(1 + y)^3) + (52*z)/(y*(1 + y)^3) + (20*y*z)/(1 + y)^3 + 
       (16*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^2) - 
       (20*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 
     Pi^2*((4*x*z)/(3*y) - (8*z)/(3*(1 + y)) - 
       (7*y*z)/(3*(1 + y)^3*(x + y + x*y)^2) - 
       (32*y^2*z)/(3*(1 + y)^3*(x + y + x*y)^2) - 
       (29*y^3*z)/(3*(1 + y)^3*(x + y + x*y)^2) - 
       (4*y^4*z)/(3*(1 + y)^3*(x + y + x*y)^2) + 
       (7*y*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
       (25*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
       (4*y^3*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
       (46*z)/(3*(1 + y)^3*(x + y + x*y)) + 
       (7*z)/(3*y*(1 + y)^3*(x + y + x*y)) + 
       (33*y*z)/((1 + y)^3*(x + y + x*y)) + (118*y^2*z)/
        (3*(1 + y)^3*(x + y + x*y)) + (22*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y^4*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (13*z)/((1 + y)^2*(x + y + x*y)) - 
       (7*z)/(3*y*(1 + y)^2*(x + y + x*y)) - 
       (52*y*z)/(3*(1 + y)^2*(x + y + x*y)) - (50*y^2*z)/
        (3*(1 + y)^2*(x + y + x*y)) - (8*y^3*z)/(3*(1 + y)^2*(x + y + x*y)) + 
       ((-16*z)/(3*y) + (32*z)/(3*(1 + y)^2) + (16*z)/(3*y*(1 + y)^2) + 
         (14*y*z)/(3*(1 + y)^2) + (2*z)/(3*(1 + y)) + (4*z)/(3*(x + y)) + 
         (2*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         (4*y*z)/((1 + y)^2*(x + y + x*y)) - (4*y^2*z)/(3*(1 + y)^2*
           (x + y + x*y)))*G[{0}, x] + G[{-1}, x]*((-16*z)/3 + (4*z)/x + 
         (16*z)/(3*(1 + y)^2) + (20*y*z)/(3*(1 + y)^2) + 
         (8*y^2*z)/(3*(1 + y)^2) - (4*z)/(3*(1 + y)) + 
         (4*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/(3*(1 + y)^2*(x + y + x*y)) - 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/(3*(1 + y)^2*
           (x + y + x*y)) - (2*G[{0}, y])/3 - 2*G[{0}, z] - 2*G[{1}, y]) + 
       ((-4*z)/x + (4*z)/(1 - y) + (4*z)/(-1 + y) + (8*z)/(3*y) - 
         (8*z)/(3*(1 + y)^2) - (8*z)/(3*y*(1 + y)^2) - (2*y*z)/(1 + y)^2 - 
         (2*z)/(3*(1 + y)) + (2*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/((1 + y)^2*(x + y + x*y)) - (12*y*z)/((1 + y)^2*
           (x + y + x*y)) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{-y}, x] + 
       G[{1}, y]*(-4*z + (4*z)/(x + y) + 2*G[{-y}, x]) + 
       G[{0}, z]*((-34*z)/3 + (2*z)/(1 + y)^2 + (4*z)/(x + y) + 
         (2*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (4*z)/((1 + y)^2*(x + y + x*y)) - (12*y*z)/((1 + y)^2*
           (x + y + x*y)) - (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
         2*G[{-y}, x] - 2*G[{-(y/(1 + y))}, x]) + 
       ((-4*z)/3 + (4*z)/x - (4*z)/(3*y) - (52*z)/(3*(1 + y)^3) - 
         (7*z)/(3*y^3*(1 + y)^3) - (32*z)/(3*y^2*(1 + y)^3) - 
         (15*z)/(y*(1 + y)^3) - (18*y*z)/(1 + y)^3 - 
         (80*y^2*z)/(3*(1 + y)^3) - (22*y^3*z)/(1 + y)^3 - 
         (8*y^4*z)/(3*(1 + y)^3) - (8*z)/(3*(1 + y)^2) + 
         (7*z)/(3*y^3*(1 + y)^2) + (25*z)/(3*y^2*(1 + y)^2) + 
         (4*z)/(y*(1 + y)^2) - (2*y*z)/(1 + y)^2 + (50*y^2*z)/(3*(1 + y)^2) + 
         (8*y^3*z)/(3*(1 + y)^2) + (28*z)/(3*(1 + y)) + (4*z)/(y*(1 + y)) + 
         (4*y*z)/(1 + y) - (4*z)/(x + y) - (4*y^2*z)/((1 + y)^2*
           (x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (24*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y))}, x] + 
       G[{0}, y]*(4*z - (8*z)/(3*(1 + y)^2) - (16*z)/(3*(x + y)) - 
         (8*y^2*z)/(3*(1 + y)^2*(x + y + x*y)^2) + 
         (16*z)/(3*(1 + y)^2*(x + y + x*y)) + (16*y*z)/
          ((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/(3*(1 + y)^2*
           (x + y + x*y)) - (8*G[{-y}, x])/3 + (8*G[{-(y/(1 + y))}, x])/3) - 
       (4*G[{-1, -1}, x])/3 + (5*G[{-1, 0}, x])/3 + 2*G[{-1, -y}, x] - 
       4*G[{-1, -(y/(1 + y))}, x] + 2*G[{0, -1}, x] - 2*G[{0, -y}, x] + 
       2*G[{0, -(y/(1 + y))}, x] + (2*G[{-y, 0}, x])/3 - 
       2*G[{-y, -(y/(1 + y))}, x] - (4*G[{-(y/(1 + y)), -1}, x])/3 - 
       (2*G[{-(y/(1 + y)), 0}, x])/3 - 2*G[{-(y/(1 + y)), -y}, x] + 
       4*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) + 
     G[{0, 0}, y]*((4*x*z)/y - (12*z)/(1 + y) - 
       (12*y*z)/((1 + y)^3*(x + y + x*y)) - (12*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (24*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (12*y^2*z)/((1 + y)^2*(x + y + x*y)) - 4*G[{0, -y}, x] + 
       4*G[{0, -(y/(1 + y))}, x] + 8*G[{-y, -1}, x] + 8*G[{-y, 0}, x] - 
       4*G[{-y, -(y/(1 + y))}, x] + 4*G[{-(y/(1 + y)), -1}, x] - 
       8*G[{-(y/(1 + y)), 0}, x] - 4*G[{-(y/(1 + y)), -y}, x] + 
       8*G[{-(y/(1 + y)), -(y/(1 + y))}, x]) - (8*z*G[{-1, -1, -1}, x])/x + 
     ((16*y*z)/(1 + y)^3 + (64*y^2*z)/(1 + y)^3 + (48*y^3*z)/(1 + y)^3 - 
       (16*y*z)/(1 + y)^2 - (48*y^2*z)/(1 + y)^2)*G[{-1, -1, -(y/(1 + y))}, 
       x] + (20*z + (52*z)/x + (4*z)/(-1 + y) + (16*z)/y - (4*y*z)/(-1 + y) - 
       (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - (24*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2 - (32*z)/(x + y) - 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*(x + y + x*y)) + 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{-1, 0, -1}, x] + 
     (-8*z - (4*z)/x - (16*z)/y + (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) + 
       (24*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + (8*z)/(x + y) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{-1, 0, 0}, x] + 
     ((8*z)/(y^3*(1 + y)^3) + (32*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - 
       (8*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 - 
       (8*z)/(y^3*(1 + y)^2) - (24*z)/(y^2*(1 + y)^2) + (8*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2)*G[{-1, 0, -(y/(1 + y))}, x] + 
     (-8*z - (16*z)/y + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
       (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) + (32*y*z)/(1 + y)^2)*
      G[{-1, -(y/(1 + y)), -1}, x] + (8*z + (16*z)/y - (8*y^2*z)/(1 + y)^3 - 
       (8*y^3*z)/(1 + y)^3 - (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - 
       (32*y*z)/(1 + y)^2)*G[{-1, -(y/(1 + y)), 0}, x] + 
     (-4*z + (40*z)/x - (20*z)/y + (52*z)/(1 + y)^2 + (20*z)/(y*(1 + y)^2) + 
       (28*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - (8*z)/(x + y) + 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) - (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, -1, -1}, x] + 
     (4*z + (20*z)/x + (20*z)/y - (52*z)/(1 + y)^2 - (20*z)/(y*(1 + y)^2) - 
       (28*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 - (16*z)/(x + y) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, -1, 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (8*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - (24*y^3*z)/(1 + y)^3 - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2) + (8*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2)*G[{0, -1, -(y/(1 + y))}, x] + 
     (-12*z - (36*z)/x - (8*z)/(x + y))*G[{0, 0, -1}, x] + 
     4*z*G[{0, 0, 0}, x] + (-8*z - (12*z)/(1 + y)^2 - (24*z)/(x + y) - 
       (12*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (24*z)/((1 + y)^2*(x + y + x*y)) + 
       (72*y*z)/((1 + y)^2*(x + y + x*y)) + (24*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{0, 0, 0}, y] - 16*z*G[{0, 0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2)*G[{0, 0, -(y/(1 + y))}, x] + 
     G[{-(y/(1 + y))}, x]*(8*z + (40*z)/(1 + y)^4 - (4*z)/(y^3*(1 + y)^4) - 
       (12*z)/(y^2*(1 + y)^4) + (12*z)/(y*(1 + y)^4) + (20*y*z)/(1 + y)^4 + 
       (4*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 - (44*z)/(1 + y)^3 - 
       (8*z)/(y^3*(1 + y)^3) - (56*z)/(y^2*(1 + y)^3) - 
       (112*z)/(y*(1 + y)^3) - (28*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (24*z)/(1 + y)^2 + (12*z)/(y^3*(1 + y)^2) + (52*z)/(y^2*(1 + y)^2) + 
       (40*z)/(y*(1 + y)^2) + (4*z + (8*z)/x + (4*z)/y - (72*z)/(1 + y)^3 - 
         (24*z)/(y*(1 + y)^3) - (60*y*z)/(1 + y)^3 - (24*y^2*z)/(1 + y)^3 - 
         (12*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 + (12*z)/(y*(1 + y)^2) - 
         (48*y*z)/(1 + y)^2 + (40*z)/(1 + y) + (8*z)/(y*(1 + y)) + 
         (8*y*z)/(1 + y) - (8*z)/(x + y) - (8*y^2*z)/((1 + y)^2*
           (x + y + x*y)^2) + (16*z)/((1 + y)^2*(x + y + x*y)) + 
         (48*y*z)/((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, y] + 
       (-4*z + (8*z)/y^2 + (4*z)/y - (4*z)/(y^2*(1 + y)^3) - 
         (2*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
         (2*z)/(1 + y)^2 - (6*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + 
         (20*y*z)/(1 + y)^2 - (12*z)/(1 + y) + (2*z)/(y^2*(1 + y)))*
        G[{1, 0}, y] + 12*G[{0, 0, 0}, y] - 4*G[{0, 1, 0}, y]) + 
     (-24*z + (4*z)/(1 + y)^2 + (16*z)/(x + y) + 
       (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{0, 1, 0}, y] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + (12*y^3*z)/(1 + y)^3 + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - 
       (12*y^2*z)/(1 + y)^2)*G[{0, -y, -(y/(1 + y))}, x] + 
     (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y)), -1}, x] + (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + 
       (4*y^3*z)/(1 + y)^3 + (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
       (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y)), 0}, x] + 
     (8*z - (8*z)/(x + y))*G[{1, 0, 0}, y] + 
     G[{-y}, x]*((-56*z)/(1 + y)^4 - (8*z)/(y^2*(1 + y)^4) - 
       (40*z)/(y*(1 + y)^4) - (24*y*z)/(1 + y)^4 + (56*z)/(1 + y)^3 + 
       (16*z)/(y^3*(1 + y)^3) + (88*z)/(y^2*(1 + y)^3) + 
       (140*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + (12*z)/(1 + y)^2 - 
       (16*z)/(y^3*(1 + y)^2) - (64*z)/(y^2*(1 + y)^2) - 
       (44*z)/(y*(1 + y)^2) + ((-8*z)/x - (8*z)/(1 - y) - (8*z)/(-1 + y) + 
         (12*z)/y - (8*z)/(1 + y)^2 - (12*z)/(y*(1 + y)^2) - (12*z)/(1 + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] + (-12*z + (8*z)/x - (20*z)/(1 - y) - (24*z)/(-1 + y) - 
         (8*z)/y^2 - (8*z)/y - (4*y*z)/(1 - y) + (12*z)/(1 + y)^2 + 
         (10*z)/(y^2*(1 + y)^2) + (26*z)/(y*(1 + y)^2) + (8*z)/(1 + y) - 
         (2*z)/(y^2*(1 + y)) + (16*z)/(x + y) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (24*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{1, 0}, y] - 12*G[{0, 0, 0}, y] + 
       8*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] - 12*G[{1, 1, 0}, y]) + 
     (24*z - (24*z)/(x + y))*G[{1, 1, 0}, y] + 
     G[{-1}, x]*((16*z)/x + (12*z)/y - (8*x*z)/y - (4*z)/(1 + y)^4 - 
       (20*y*z)/(1 + y)^4 - (28*y^2*z)/(1 + y)^4 - (12*y^3*z)/(1 + y)^4 - 
       (12*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 + 
       (28*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + (12*z)/(1 + y)^2 + 
       (4*z)/(y*(1 + y)^2) + (8*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (16*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
       (8*y^3*z)/((1 + y)^3*(x + y + x*y)) + 
       (-12*z + (32*z)/(1 + y)^2 + (48*y*z)/(1 + y)^2 + 
         (12*y^2*z)/(1 + y)^2 - (24*z)/(1 + y) + (16*z)/(x + y) - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] + G[{0}, z]*(4*z - (4*z)/x - (4*z)/y + (4*x*z)/y + 
         (4*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - 
         (8*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) + (4*y^3*z)/((1 + y)^3*(x + y + x*y)) - 
         (8*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)) + 4*G[{0, 0}, y]) + 
       (-8*z - (4*z)/x)*G[{0, 0}, z] + G[{0}, y]*((8*z)/x + (4*z)/(-1 + y) + 
         (12*z)/y - (4*x*z)/y - (4*y*z)/(-1 + y) - (16*y*z)/(1 + y)^3 - 
         (24*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 + (16*y*z)/(1 + y)^2 + 
         (8*y^2*z)/(1 + y)^2 - (8*z)/(1 + y) - (4*z)/(x + y) + 
         (4*y*z)/(x + y) - (8*y*z)/((1 + y)^3*(x + y + x*y)) - 
         (16*y^2*z)/((1 + y)^3*(x + y + x*y)) - (8*y^3*z)/
          ((1 + y)^3*(x + y + x*y)) + (16*y*z)/((1 + y)^2*(x + y + x*y)) + 
         (16*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
         (4*z - (16*z)/x - (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2 - 
           (4*y^2*z)/(1 + y)^2 + (8*z)/(1 + y) + (4*y^2*z)/
            ((1 + y)^2*(x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
           (24*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
            ((1 + y)^2*(x + y + x*y)))*G[{0}, z] + 4*G[{0, 0}, z]) + 
       (8*z - (8*z)/x + (4*z)/(-1 + y) - (4*y*z)/(-1 + y) - 
         (12*z)/(1 + y)^2 - (20*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 + 
         (12*z)/(1 + y) - (8*z)/(x + y) + (4*y^2*z)/((1 + y)^2*
           (x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
         (24*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{1, 0}, y] - 16*G[{0, 0, 0}, y] - 
       4*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, y] + 4*G[{1, 0, 0}, y] + 
       12*G[{1, 1, 0}, y]) + (4*z - (8*z)/y^2 + (4*z)/y - (4*z)/(1 + y)^2 + 
       (8*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2)*G[{-y, -1, -1}, x] + 
     (-4*z + (8*z)/y^2 - (4*z)/y + (4*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (12*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
      G[{-y, -1, 0}, x] + (-12*z + (8*z)/x - (4*z)/(-1 + y) + (4*z)/y + 
       (4*y*z)/(-1 + y) - (12*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - 
       (4*y*z)/(1 + y)^2 + (16*z)/(x + y) - (4*y^2*z)/
        ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
       (24*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-y, 0, -1}, x] + 
     ((-8*z)/x - (4*z)/y + (12*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + 
       (4*y*z)/(1 + y)^2 + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*(x + y + x*y)) - 
       (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*G[{-y, 0, 0}, x] + 
     ((10*z)/(y^3*(1 + y)^3) + (40*z)/(y^2*(1 + y)^3) + 
       (30*z)/(y*(1 + y)^3) + (4*y*z)/(1 + y)^3 + (16*y^2*z)/(1 + y)^3 + 
       (12*y^3*z)/(1 + y)^3 - (10*z)/(y^3*(1 + y)^2) - 
       (30*z)/(y^2*(1 + y)^2) - (4*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2)*
      G[{-y, 0, -(y/(1 + y))}, x] + ((2*z)/(y^3*(1 + y)^3) + 
       (8*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - (2*z)/(y^3*(1 + y)^2) - 
       (6*z)/(y^2*(1 + y)^2))*G[{-y, -y, -(y/(1 + y))}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{-y, -(y/(1 + y)), -1}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y)), 0}, x] + 
     ((-8*z)/(y^3*(1 + y)^3) - (32*z)/(y^2*(1 + y)^3) - 
       (24*z)/(y*(1 + y)^3) + (8*z)/(y^3*(1 + y)^2) + (24*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     ((8*z)/x + (8*z)/y^2 + (16*z)/y - (8*y^2*z)/(1 + y)^3 - 
       (8*y^3*z)/(1 + y)^3 - (48*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (32*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2 - 
       (8*z)/(x + y) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), -1, -1}, x] + 
     ((-8*z)/x - (8*z)/y^2 - (16*z)/y + (8*y^2*z)/(1 + y)^3 + 
       (8*y^3*z)/(1 + y)^3 + (48*z)/(1 + y)^2 + (8*z)/(y^2*(1 + y)^2) + 
       (32*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2 + 
       (8*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) - (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), -1, 0}, x] + 
     (-4*z - (8*z)/x - (20*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (52*z)/(1 + y)^2 + (20*z)/(y*(1 + y)^2) + (28*y*z)/(1 + y)^2 + 
       (8*z)/(x + y) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
       (16*z)/((1 + y)^2*(x + y + x*y)) - 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) - (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0, -1}, x] + 
     G[{0}, z]*(4*z - (8*x*z)/y + (-4*z - (24*z)/x - (8*z)/(1 + y)^2 - 
         (24*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2 + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-1, -1}, x] + (-4*z - (12*z)/x + (8*y*z)/(1 + y)^2 + 
         (4*y^2*z)/(1 + y)^2 - (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-1, 0}, x] + (-8*z + (8*z)/(1 + y)^3 + (16*y*z)/(1 + y)^3 + 
         (8*y^2*z)/(1 + y)^3 + (8*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2)*
        G[{-1, -(y/(1 + y))}, x] + (4*z + (20*z)/x + (8*z)/y - 
         (16*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) + (4*y^2*z)/(1 + y)^2 - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, -1}, x] + ((-8*z)/y + (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + 
         (8*y*z)/(1 + y)^2 + (8*z)/(x + y) + (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) - (8*z)/((1 + y)^2*(x + y + x*y)) - 
         (24*y*z)/((1 + y)^2*(x + y + x*y)) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, x] + G[{-(y/(1 + y))}, x]*
        (-4*z - (4*z)/(1 + y)^4 - (12*y*z)/(1 + y)^4 - (12*y^2*z)/(1 + y)^4 - 
         (4*y^3*z)/(1 + y)^4 + (8*z)/(1 + y)^3 + (12*y*z)/(1 + y)^3 - 
         (4*y^3*z)/(1 + y)^3 + (8*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2 - 
         4*G[{0, 0}, y]) + ((4*z)/(1 + y)^2 + (8*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, 0}, y] + 4*G[{-y}, x]*G[{0, 0}, y] + 
       (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (4*z - (4*z)/y + (4*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{-y, -1}, x] + 
       ((4*z)/y - (8*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2)*
        G[{-y, 0}, x] + (-4*z + (4*z)/(1 + y)^3 + (8*y*z)/(1 + y)^3 + 
         (4*y^2*z)/(1 + y)^3 + (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
        G[{-y, -(y/(1 + y))}, x] + (-12*z - (4*z)/y + (4*y^2*z)/(1 + y)^3 + 
         (4*y^3*z)/(1 + y)^3 + (20*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + 
         (28*y*z)/(1 + y)^2 + (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -1}, x] + 
       (4*z + (4*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (12*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), 0}, x] + (8*z - (8*z)/(1 + y)^3 - 
         (16*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - (8*y*z)/(1 + y)^2 - 
         (8*y^2*z)/(1 + y)^2)*G[{-(y/(1 + y)), -(y/(1 + y))}, x] + 
       4*G[{-1, -1, -1}, x] - 8*G[{-1, 0, -1}, x] - 4*G[{0, -1, -1}, x] - 
       4*G[{0, -1, 0}, x] + 4*G[{0, 0, -1}, x] + 4*G[{-y, 0, 0}, x] - 
       4*G[{-(y/(1 + y)), -1, -1}, x] + 4*G[{-(y/(1 + y)), -1, 0}, x] + 
       4*G[{-(y/(1 + y)), 0, -1}, x] - 4*G[{-(y/(1 + y)), 0, 0}, x]) + 
     (4*z + (8*z)/x + (20*z)/y - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
       (52*z)/(1 + y)^2 - (20*z)/(y*(1 + y)^2) - (28*y*z)/(1 + y)^2 - 
       (8*z)/(x + y) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
       (16*z)/((1 + y)^2*(x + y + x*y)) + 
       (48*y*z)/((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/
        ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0, 0}, x] + 
     ((-4*z)/(y^3*(1 + y)^3) - (16*z)/(y^2*(1 + y)^3) - 
       (12*z)/(y*(1 + y)^3) + (4*z)/(y^3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), 0, -(y/(1 + y))}, x] + 
     ((-4*z)/(y^3*(1 + y)^3) - (16*z)/(y^2*(1 + y)^3) - 
       (12*z)/(y*(1 + y)^3) + (4*z)/(y^3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -y, -(y/(1 + y))}, x] + 
     (8*z + (16*z)/y - (8*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
       (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), -1}, x] + 
     G[{0}, y]*(-8*z + (8*x*z)/y - (8*z)/(1 + y) + 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)) + 
       (-4*z + (4*z)/(1 - y) + (4*z)/y - (4*y*z)/(1 - y) - (4*z)/(1 + y)^3 - 
         (4*z)/(y*(1 + y)^3) - (4*z)/(1 + y)^2 - (4*z)/(1 + y))*G[{-y}, x] + 
       ((-4*z)/y + (12*z)/(1 + y)^4 + (32*y*z)/(1 + y)^4 + 
         (28*y^2*z)/(1 + y)^4 + (8*y^3*z)/(1 + y)^4 - (12*z)/(1 + y)^3 + 
         (4*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + (12*y^2*z)/(1 + y)^3 + 
         (8*y^3*z)/(1 + y)^3 + (4*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2 - 
         (8*y^2*z)/(1 + y)^2 + (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
       ((-24*z)/x + (24*z)/(x + y))*G[{-1, -1}, x] + 
       (8*z + (16*z)/y - (40*z)/(1 + y)^2 - (16*z)/(y*(1 + y)^2) - 
         (32*y*z)/(1 + y)^2 - (8*y^2*z)/(1 + y)^2)*G[{-1, 0}, x] + 
       (-4*z - (28*z)/(1 - y) - (32*z)/(-1 + y) - (4*y*z)/(1 - y))*
        G[{-1, -y}, x] + (-8*z - (16*z)/y + (40*z)/(1 + y)^3 + 
         (16*z)/(y*(1 + y)^3) + (24*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + 
         (8*y^3*z)/(1 + y)^3 + (16*z)/(1 + y)^2 + (32*y*z)/(1 + y)^2)*
        G[{-1, -(y/(1 + y))}, x] + (-8*z + (16*z)/x - (4*z)/(-1 + y) - 
         (16*z)/y + (4*y*z)/(-1 + y) + (40*z)/(1 + y)^2 + 
         (16*z)/(y*(1 + y)^2) + (24*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 + 
         (8*z)/(x + y) + (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{0, -1}, x] + ((8*z)/y - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
         (8*y*z)/(1 + y)^2 - (8*z)/(x + y) - (4*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (8*z)/((1 + y)^2*(x + y + x*y)) + 
         (24*y*z)/((1 + y)^2*(x + y + x*y)) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{0, 0}, x] + 8*z*G[{0, 0}, z] + 
       (4*z - (4*z)/(1 - y) + (4*y*z)/(1 - y))*G[{0, -y}, x] + 
       (4*z + (8*z)/y - (20*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
         (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - (4*y^3*z)/(1 + y)^3 - 
         (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (12*z - (8*z)/x + (8*z)/y - (16*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
         (16*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 - (16*z)/(x + y) + 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) - 
         (8*z)/((1 + y)^2*(x + y + x*y)) - (24*y*z)/((1 + y)^2*
           (x + y + x*y)) - (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-y, -1}, x] + ((8*z)/x - (4*z)/(1 + y)^2 - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)^2) + 
         (8*z)/((1 + y)^2*(x + y + x*y)) + (24*y*z)/((1 + y)^2*
           (x + y + x*y)) + (8*y^2*z)/((1 + y)^2*(x + y + x*y)))*
        G[{-y, 0}, x] + (4*z + (12*z)/(1 - y) + (16*z)/(-1 + y) + 
         (4*y*z)/(1 - y))*G[{-y, -y}, x] + 
       (-4*z - (8*z)/y + (20*z)/(1 + y)^3 + (8*z)/(y*(1 + y)^3) + 
         (12*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
         (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
       ((8*z)/x + (8*z)/y - (8*y^2*z)/(1 + y)^3 - (8*y^3*z)/(1 + y)^3 - 
         (24*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - (8*y*z)/(1 + y)^2 + 
         (8*y^2*z)/(1 + y)^2 - (8*z)/(x + y) - (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) + (16*z)/((1 + y)^2*(x + y + x*y)) + 
         (48*y*z)/((1 + y)^2*(x + y + x*y)) + (16*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), -1}, x] + 
       (-8*z - (8*z)/x - (24*z)/y + (8*y^2*z)/(1 + y)^3 + 
         (8*y^3*z)/(1 + y)^3 + (64*z)/(1 + y)^2 + (24*z)/(y*(1 + y)^2) + 
         (40*y*z)/(1 + y)^2 + (8*z)/(x + y) + (8*y^2*z)/
          ((1 + y)^2*(x + y + x*y)^2) - (16*z)/((1 + y)^2*(x + y + x*y)) - 
         (48*y*z)/((1 + y)^2*(x + y + x*y)) - (16*y^2*z)/
          ((1 + y)^2*(x + y + x*y)))*G[{-(y/(1 + y)), 0}, x] + 
       G[{0}, z]*((-4*x*z)/y + (4*z)/(1 + y) + 
         (4*y*z)/((1 + y)^3*(x + y + x*y)) + (4*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) - (8*y*z)/((1 + y)^2*(x + y + x*y)) - 
         (4*y^2*z)/((1 + y)^2*(x + y + x*y)) + ((-4*z)/y + (4*z)/(1 + y)^2 + 
           (4*z)/(y*(1 + y)^2) + (4*z)/(1 + y))*G[{-y}, x] + 
         (-4*z - (4*z)/y + (24*z)/(1 + y)^3 + (8*z)/(y*(1 + y)^3) + 
           (20*y*z)/(1 + y)^3 + (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
           (4*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2 - 
           (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 12*G[{-1, -1}, x] - 
         4*G[{0, -1}, x] - 4*G[{-y, 0}, x] - 4*G[{-(y/(1 + y)), -1}, x] + 
         4*G[{-(y/(1 + y)), 0}, x]) + ((8*z)/(1 - y) + (8*z)/(-1 + y))*
        G[{-(y/(1 + y)), -y}, x] + (8*z + (16*z)/y - (40*z)/(1 + y)^3 - 
         (16*z)/(y*(1 + y)^3) - (24*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 - 
         (8*y^3*z)/(1 + y)^3 - (16*z)/(1 + y)^2 - (32*y*z)/(1 + y)^2)*
        G[{-(y/(1 + y)), -(y/(1 + y))}, x] - 4*G[{-1, 0, -1}, x] - 
       4*G[{-1, 0, 0}, x] + 16*G[{-1, -y, -1}, x] - 4*G[{-1, -y, 0}, x] - 
       8*G[{-1, -(y/(1 + y)), -1}, x] + 8*G[{-1, -(y/(1 + y)), 0}, x] - 
       12*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] + 4*G[{0, -y, 0}, x] + 
       4*G[{0, -(y/(1 + y)), -1}, x] - 4*G[{0, -(y/(1 + y)), 0}, x] + 
       12*G[{-y, -1, -1}, x] + 4*G[{-y, 0, -1}, x] - 4*G[{-y, 0, 0}, x] - 
       8*G[{-y, -y, -1}, x] - 4*G[{-y, -(y/(1 + y)), -1}, x] + 
       4*G[{-y, -(y/(1 + y)), 0}, x] - 4*G[{-(y/(1 + y)), 0, -1}, x] + 
       4*G[{-(y/(1 + y)), 0, 0}, x] - 4*G[{-(y/(1 + y)), -y, -1}, x] + 
       4*G[{-(y/(1 + y)), -y, 0}, x] + 8*G[{-(y/(1 + y)), -(y/(1 + y)), -1}, 
         x] - 8*G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x]) + 
     (-8*z - (16*z)/y + (8*y^2*z)/(1 + y)^3 + (8*y^3*z)/(1 + y)^3 + 
       (40*z)/(1 + y)^2 + (16*z)/(y*(1 + y)^2) + (32*y*z)/(1 + y)^2)*
      G[{-(y/(1 + y)), -(y/(1 + y)), 0}, x] + 
     ((8*z)/(y^3*(1 + y)^3) + (32*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - 
       (8*z)/(y^3*(1 + y)^2) - (24*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y)), -(y/(1 + y)), -(y/(1 + y))}, x] - 
     12*G[{-1, -1, 0, -1}, x] + 4*G[{-1, -1, 0, 0}, x] - 
     12*G[{-1, 0, -1, 0}, x] + 10*G[{-1, 0, 0, -1}, x] + 
     10*G[{-1, 0, 0, 0}, x] - 16*G[{-1, -y, 0, -1}, x] + 
     4*G[{-1, -y, 0, 0}, x] - 8*G[{-1, -(y/(1 + y)), -1, -1}, x] + 
     8*G[{-1, -(y/(1 + y)), -1, 0}, x] + 8*G[{-1, -(y/(1 + y)), 0, -1}, x] - 
     8*G[{-1, -(y/(1 + y)), 0, 0}, x] - 4*G[{0, -1, -1, -1}, x] + 
     16*G[{0, -1, 0, -1}, x] + 12*G[{0, 0, -1, -1}, x] + 
     8*G[{0, 0, -1, 0}, x] - 8*G[{0, 0, 0, -1}, x] - 4*G[{0, -y, 0, 0}, x] + 
     4*G[{0, -(y/(1 + y)), -1, -1}, x] - 4*G[{0, -(y/(1 + y)), -1, 0}, x] - 
     4*G[{0, -(y/(1 + y)), 0, -1}, x] + 4*G[{0, -(y/(1 + y)), 0, 0}, x] - 
     16*G[{-y, -1, 0, -1}, x] + 4*G[{-y, -1, 0, 0}, x] - 
     4*G[{-y, 0, -1, -1}, x] - 8*G[{-y, 0, -1, 0}, x] - 
     4*G[{-y, 0, 0, -1}, x] + 8*G[{-y, -y, 0, -1}, x] - 
     4*G[{-y, -(y/(1 + y)), -1, -1}, x] + 4*G[{-y, -(y/(1 + y)), -1, 0}, x] + 
     4*G[{-y, -(y/(1 + y)), 0, -1}, x] - 4*G[{-y, -(y/(1 + y)), 0, 0}, x] + 
     4*G[{-(y/(1 + y)), -1, 0, -1}, x] - 4*G[{-(y/(1 + y)), -1, 0, 0}, x] - 
     8*G[{-(y/(1 + y)), 0, -1, -1}, x] + 8*G[{-(y/(1 + y)), 0, -1, 0}, x] + 
     4*G[{-(y/(1 + y)), -y, 0, -1}, x] - 4*G[{-(y/(1 + y)), -y, 0, 0}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, -1}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), -1, 0}, x] - 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, -1}, x] + 
     8*G[{-(y/(1 + y)), -(y/(1 + y)), 0, 0}, x] + 
     ((-22*z)/x - (4*z)/(1 + y)^2 + (37*z)/(x + y) + 
       (15*(-x^(-1) - (x + y)^(-1))*z)/2 - (21*(x^(-1) - (x + y)^(-1))*z)/2 - 
       4*(-3/x + (x + y)^(-1))*z - 32*(-x^(-1) + (x + y)^(-1))*z - 
       8*(x^(-1) + (x + y)^(-1))*z + 4*(x^(-1) - (x + y)^(-1) - 
         y^2/((1 + y)^2*(x + y + x*y)^2) + (2*(1 + 3*y + y^2))/
          ((1 + y)^2*(x + y + x*y)))*z - 14*G[{-1}, x] - 4*G[{-y}, x] + 
       4*G[{-(y/(1 + y))}, x])*Zeta[3]), 
 MI[51] -> -1/3 + ep*((4*z)/(3*y) - (3*z)/(2*(x + y)) - 
     ((x + ((-1 + y)*y)/(x + y))*z)/(8*y) + ((x + (y*(7 + y))/(x + y))*z)/
      (4*y) + (-((x*z)/y) - ((3 + y)*z)/(x + y))/8 + G[{-1}, x] + 
     (4*G[{0}, y])/3 - (2*G[{0}, z])/3) + 
   ep^2*(Pi^2/3 - (2*z)/y - (8*z)/((1 + y)^3*(x + y + x*y)) - 
     (2*z)/(y*(1 + y)^3*(x + y + x*y)) - (6*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (6*z)/((1 + y)^2*(x + y + x*y)) + (2*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     G[{0}, y]*((4*z)/(-1 + y) - (16*z)/(3*y) + (2*G[{0}, z])/3) + 
     (2*z + (8*z)/(3*y))*G[{0}, z] + G[{-1}, x]*((-4*z)/y - 4*G[{0}, y] + 
       2*G[{0}, z]) + ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + 
       (6*z)/(y*(1 + y)^3) - (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2))*
      G[{-(y/(1 + y))}, x] - 3*G[{-1, -1}, x] + 3*G[{0, -1}, x] - 
     (10*G[{0, 0}, y])/3 + (2*G[{0, 0}, z])/3 + 2*G[{1, 0}, y]) + 
   ep^5*Help["DYLM", 51] + ep^3*(6*z - (2*z)/x - (4*z)/y + (2*x*z)/y - 
     (2*z)/((1 + y)^4*(x + y + x*y)) - (10*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (14*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (6*y^3*z)/((1 + y)^4*(x + y + x*y)) - (6*z)/((1 + y)^3*(x + y + x*y)) - 
     (2*z)/(y*(1 + y)^3*(x + y + x*y)) + (2*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (6*y^2*z)/((1 + y)^3*(x + y + x*y)) + (6*z)/((1 + y)^2*(x + y + x*y)) + 
     (2*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     Pi^2*((2*z)/3 + (4*z)/x + (2*z)/(-1 + y) - (2*z)/(3*y) + z/(2*(x + y)) + 
       (8*(-x^(-1) - (x + y)^(-1))*z)/3 + ((x/y - (x + y)^(-1) - y/(x + y))*
         z)/3 + ((x + ((-1 + y)*y)/(x + y))*z)/(8*y) - 
       (5*(-((x*z)/y) - ((3 + y)*z)/(x + y)))/24 - G[{-1}, x] + G[{0}, x] - 
       (5*G[{0}, y])/3 + G[{1}, y] - G[{-y}, x]) + 
     ((-30*z)/(1 + y)^4 - (2*z)/(y^3*(1 + y)^4) - (12*z)/(y^2*(1 + y)^4) - 
       (26*z)/(y*(1 + y)^4) - (20*y*z)/(1 + y)^4 - (6*y^2*z)/(1 + y)^4 + 
       (34*z)/(1 + y)^3 - (2*z)/(y^2*(1 + y)^3) + (2*z)/(y*(1 + y)^3) + 
       (30*y*z)/(1 + y)^3 - (24*z)/(1 + y)^2 + (2*z)/(y^3*(1 + y)^2) + 
       (10*z)/(y^2*(1 + y)^2) + (4*z)/(y*(1 + y)^2))*G[{-(y/(1 + y))}, x] + 
     (12*z*G[{-1, -1}, x])/y + ((-4*z)/(y^3*(1 + y)^3) - 
       (16*z)/(y^2*(1 + y)^3) - (12*z)/(y*(1 + y)^3) + 
       (4*z)/(y^3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2))*
      G[{-1, -(y/(1 + y))}, x] + (-2*z - (6*z)/x - (10*z)/y + (2*x*z)/y + 
       (14*z)/(x + y) + (2*y*z)/(x + y))*G[{0, -1}, x] + 
     ((2*z)/x - (4*z)/(x + y))*G[{0, 0}, x] + 
     G[{0}, z]*(-4*z + (2*z)/y - (2*x*z)/y - 6*G[{-1, -1}, x] + 
       4*G[{0, -1}, x] - (2*G[{0, 0}, y])/3) + 
     (2*z - (4*z)/(-1 + y) + (46*z)/(3*y) + (2*x*z)/y - (4*z)/(x + y))*
      G[{0, 0}, y] + ((2*z)/x - (2*z)/(3*y) + (2*x*z)/y)*G[{0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, -(y/(1 + y))}, x] + G[{-1}, x]*((4*z)/y - (2*x*z)/y - 
       (16*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + 
       (12*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + 
       G[{0}, y]*((2*z)/(-1 + y) + (14*z)/y - (2*x*z)/y + (2*y*z)/(-1 + y) - 
         (14*z)/(x + y) - (2*y*z)/(x + y) - 2*G[{0}, z]) + 
       ((6*z)/x - (6*z)/y + (2*x*z)/y)*G[{0}, z] + 10*G[{0, 0}, y] - 
       2*G[{0, 0}, z] - 6*G[{1, 0}, y]) + 
     G[{0}, x]*((14*z)/(1 + y)^3 + (2*z)/(y^2*(1 + y)^3) + 
       (10*z)/(y*(1 + y)^3) + (6*y*z)/(1 + y)^3 - (6*z)/(1 + y)^2 - 
       (2*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2) + 
       ((-4*z)/(-1 + y) + (4*z)/(x + y))*G[{0}, y] + 
       (-2*z - (2*z)/x)*G[{0}, z] + 2*G[{0, 0}, y] - 2*G[{1, 0}, y]) + 
     (-4*z - (12*z)/(-1 + y) - (8*z)/y + (14*z)/(x + y) + (2*y*z)/(x + y))*
      G[{1, 0}, y] + G[{-y}, x]*((-4*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^3) + 
       (20*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + 
       (12*z)/(1 + y)^2 - (4*z)/(y^3*(1 + y)^2) - (16*z)/(y^2*(1 + y)^2) - 
       (8*z)/(y*(1 + y)^2) - 2*G[{0, 0}, y] + 8*G[{1, 0}, y]) + 
     G[{0}, y]*((2*z)/y + (2*x*z)/y + (-2*z - (14*z)/(3*y) - (2*x*z)/y)*
        G[{0}, z] + (2*z + (14*z)/(1 - y) + (16*z)/(-1 + y) + 
         (2*y*z)/(1 - y))*G[{-y}, x] + 12*G[{-1, -1}, x] - 2*G[{0, -1}, x] - 
       2*G[{0, 0}, x] - (2*G[{0, 0}, z])/3 - 8*G[{-y, -1}, x] + 
       2*G[{-y, 0}, x]) + ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + 
       (6*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 - (16*y^2*z)/(1 + y)^3 - 
       (12*y^3*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2) + 
       (4*y*z)/(1 + y)^2 + (12*y^2*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
     9*G[{-1, -1, -1}, x] - 9*G[{-1, 0, -1}, x] - 11*G[{0, -1, -1}, x] + 
     G[{0, 0, -1}, x] + 2*G[{0, 0, 0}, x] + (16*G[{0, 0, 0}, y])/3 - 
     (2*G[{0, 0, 0}, z])/3 + 4*G[{0, 1, 0}, y] - 2*G[{1, 0, 0}, y] - 
     6*G[{1, 1, 0}, y] + 8*G[{-y, 0, -1}, x] - 2*G[{-y, 0, 0}, x] + 
     10*Zeta[3]) + ep^4*(-Pi^4/60 - 12*z - (12*z)/x + (4*z)/y + (6*x*z)/y - 
     (2*z)/((1 + y)^4*(x + y + x*y)) - (10*y*z)/((1 + y)^4*(x + y + x*y)) - 
     (14*y^2*z)/((1 + y)^4*(x + y + x*y)) - 
     (6*y^3*z)/((1 + y)^4*(x + y + x*y)) - (6*z)/((1 + y)^3*(x + y + x*y)) - 
     (2*z)/(y*(1 + y)^3*(x + y + x*y)) + (2*y*z)/((1 + y)^3*(x + y + x*y)) + 
     (6*y^2*z)/((1 + y)^3*(x + y + x*y)) + (6*z)/((1 + y)^2*(x + y + x*y)) + 
     (2*z)/(y*(1 + y)^2*(x + y + x*y)) + 
     ((60*z)/(1 + y)^4 + (4*z)/(y^3*(1 + y)^4) + (24*z)/(y^2*(1 + y)^4) + 
       (52*z)/(y*(1 + y)^4) + (40*y*z)/(1 + y)^4 + (12*y^2*z)/(1 + y)^4 - 
       (68*z)/(1 + y)^3 + (4*z)/(y^2*(1 + y)^3) - (4*z)/(y*(1 + y)^3) - 
       (60*y*z)/(1 + y)^3 + (48*z)/(1 + y)^2 - (4*z)/(y^3*(1 + y)^2) - 
       (20*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2))*
      G[{-1, -(y/(1 + y))}, x] + (2*z - (2*z)/x + (2*z)/y + (6*x*z)/y)*
      G[{0, 0}, z] + (-4*z - (14*z)/(1 + y)^4 + (2*z)/(y^3*(1 + y)^4) + 
       (8*z)/(y^2*(1 + y)^4) + (2*z)/(y*(1 + y)^4) - (8*y*z)/(1 + y)^4 + 
       (6*y^2*z)/(1 + y)^4 + (4*y^3*z)/(1 + y)^4 + (26*z)/(1 + y)^3 + 
       (6*z)/(y^2*(1 + y)^3) + (26*z)/(y*(1 + y)^3) + (10*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 - (2*z)/(y^3*(1 + y)^2) - 
       (10*z)/(y^2*(1 + y)^2) - (12*z)/(y*(1 + y)^2))*
      G[{0, -(y/(1 + y))}, x] + G[{-1, -y}, x]*((8*z)/(1 + y)^3 - 
       (8*z)/(y^3*(1 + y)^3) - (40*z)/(y^2*(1 + y)^3) - 
       (48*z)/(y*(1 + y)^3) + (24*y*z)/(1 + y)^3 - (24*z)/(1 + y)^2 + 
       (8*z)/(y^3*(1 + y)^2) + (32*z)/(y^2*(1 + y)^2) + 
       (16*z)/(y*(1 + y)^2) + 4*G[{0, 0}, y] - 22*G[{1, 0}, y]) + 
     G[{0, -1}, x]*(4*z + (12*z)/x + (4*z)/y - (6*x*z)/y - (12*z)/(1 + y)^3 - 
       (4*z)/(y*(1 + y)^3) - (16*y*z)/(1 + y)^3 - (12*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 + (8*z)/(y*(1 + y)) + 
       (4*z)/((1 + y)^3*(x + y + x*y)) + (8*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)*(x + y + x*y)) + 
       10*G[{0, 0}, y] - 4*G[{0, 0}, z] - 8*G[{1, 0}, y]) + 
     G[{0, 0}, x]*((-2*z)/x + (4*z)/y + (22*z)/(1 + y)^3 + 
       (2*z)/(y^2*(1 + y)^3) + (14*z)/(y*(1 + y)^3) + (10*y*z)/(1 + y)^3 - 
       (6*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2) - 
       (8*z)/(y*(1 + y)) - (4*z)/((1 + y)^3*(x + y + x*y)) - 
       (8*y*z)/((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) + (8*z)/((1 + y)*(x + y + x*y)) - 
       2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + G[{-1, 0}, x]*
      ((-24*z)/(1 + y)^3 - (4*z)/(y^2*(1 + y)^3) - (20*z)/(y*(1 + y)^3) - 
       (4*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 + (12*z)/(1 + y)^2 + 
       (4*z)/(y^2*(1 + y)^2) + (16*z)/(y*(1 + y)^2) - (8*z)/(1 + y) + 
       (4*z)/((1 + y)^3*(x + y + x*y)) + (8*y*z)/((1 + y)^3*(x + y + x*y)) + 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)*(x + y + x*y)) - 
       4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + G[{0, -y}, x]*
      ((-12*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - (20*z)/(y^2*(1 + y)^3) - 
       (28*z)/(y*(1 + y)^3) + (4*z)/(y^3*(1 + y)^2) + 
       (16*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2) + 6*G[{1, 0}, y]) + 
     G[{-1, -1}, x]*((-10*z)/y + (8*x*z)/y + (28*z)/(1 + y)^3 + 
       (8*z)/(y*(1 + y)^3) + (16*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
       (24*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) + (8*z)/(1 + y) - 
       (4*z)/((1 + y)^3*(x + y + x*y)) - (8*y*z)/((1 + y)^3*(x + y + x*y)) - 
       (4*y^2*z)/((1 + y)^3*(x + y + x*y)) + (8*z)/((1 + y)*(x + y + x*y)) - 
       30*G[{0, 0}, y] + 6*G[{0, 0}, z] + 18*G[{1, 0}, y]) + 
     G[{-(y/(1 + y))}, x]*((12*z)/(1 + y)^5 + (2*z)/(y*(1 + y)^5) + 
       (24*y*z)/(1 + y)^5 + (20*y^2*z)/(1 + y)^5 + (6*y^3*z)/(1 + y)^5 - 
       (42*z)/(1 + y)^4 - (2*z)/(y^3*(1 + y)^4) - (10*z)/(y^2*(1 + y)^4) - 
       (22*z)/(y*(1 + y)^4) - (36*y*z)/(1 + y)^4 + (4*y^2*z)/(1 + y)^4 + 
       (12*y^3*z)/(1 + y)^4 + (28*z)/(1 + y)^3 - (4*z)/(y^3*(1 + y)^3) - 
       (24*z)/(y^2*(1 + y)^3) - (30*z)/(y*(1 + y)^3) + (26*y*z)/(1 + y)^3 - 
       (12*y^2*z)/(1 + y)^3 - (24*z)/(1 + y)^2 + (6*z)/(y^3*(1 + y)^2) + 
       (26*z)/(y^2*(1 + y)^2) + (16*z)/(y*(1 + y)^2) + 
       ((8*z)/y^2 + (8*z)/y - (16*z)/(1 + y)^3 - (4*z)/(y^2*(1 + y)^3) - 
         (12*z)/(y*(1 + y)^3) - (4*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 - 
         (4*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - (20*z)/(y*(1 + y)^2) - 
         (4*z)/(1 + y) + (4*z)/(y^2*(1 + y)) - (8*z)/(x + y) + 
         (8*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, y] + 
       ((2*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (2*z)/(1 + y)^2 + (2*z)/(y^2*(1 + y)^2) + (4*z)/(1 + y) - 
         (2*z)/(y^2*(1 + y)))*G[{1, 0}, y]) + 
     (-4*z + (4*z)/y - (32*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
       (40*y*z)/(1 + y)^3 + (16*y^3*z)/(1 + y)^3 + (20*z)/(1 + y)^2 + 
       (4*z)/(y*(1 + y)^2) + (20*y*z)/(1 + y)^2 - (12*y^2*z)/(1 + y)^2)*
      G[{-y, -1}, x] + ((-4*z)/y - (42*z)/(1 + y)^3 - 
       (10*z)/(y^2*(1 + y)^3) - (42*z)/(y*(1 + y)^3) - (6*y*z)/(1 + y)^3 + 
       (4*y^2*z)/(1 + y)^3 + (18*z)/(1 + y)^2 + (10*z)/(y^2*(1 + y)^2) + 
       (36*z)/(y*(1 + y)^2))*G[{-y, 0}, x] + 
     ((-4*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^3) + (20*z)/(y^2*(1 + y)^3) + 
       (24*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + (12*z)/(1 + y)^2 - 
       (4*z)/(y^3*(1 + y)^2) - (16*z)/(y^2*(1 + y)^2) - (8*z)/(y*(1 + y)^2))*
      G[{-y, -y}, x] + G[{1, 0}, y]*(4*z - (4*z)/y - 10*G[{-y, -1}, x] - 
       6*G[{-y, 0}, x] + 16*G[{-y, -y}, x]) + 
     G[{0, 0}, y]*(-4*z + (2*z)/y - (2*x*z)/y + (4*z)/(1 + y) - 
       (4*y*z)/((1 + y)^3*(x + y + x*y)) - (4*y^2*z)/
        ((1 + y)^3*(x + y + x*y)) - (4*z)/((1 + y)^2*(x + y + x*y)) + 
       (8*z)/((1 + y)*(x + y + x*y)) + (2*G[{0, 0}, z])/3 + 2*G[{0, -y}, x] + 
       4*G[{0, -(y/(1 + y))}, x] + 16*G[{-y, -1}, x] + 2*G[{-y, 0}, x] - 
       2*G[{-y, -y}, x] - 4*G[{-y, -(y/(1 + y))}, x]) + 
     Pi^2*(-z - (4*z)/(3*x) + (5*z)/(3*y) + (5*x*z)/(3*y) + (2*z)/(1 + y) + 
       (32*z)/(3*(1 + y)^3*(x + y + x*y)) + 
       (7*z)/(3*y*(1 + y)^3*(x + y + x*y)) + 
       (23*y*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (2*y^2*z)/(3*(1 + y)^3*(x + y + x*y)) - 
       (31*z)/(3*(1 + y)^2*(x + y + x*y)) - 
       (7*z)/(3*y*(1 + y)^2*(x + y + x*y)) - 
       (4*y*z)/(3*(1 + y)^2*(x + y + x*y)) + (4*z)/((1 + y)*(x + y + x*y)) + 
       ((-8*z)/3 - (7*z)/(3*x) - (7*z)/(3*y) - (5*x*z)/(3*y) - 
         (2*z)/(1 + y) - (2*z)/((1 + y)*(x + y + x*y)))*G[{0}, z] + 
       G[{-1}, x]*(-(z/x) - (2*z)/(3*(-1 + y)) + (3*z)/y - (x*z)/y + 
         (2*y*z)/(3*(-1 + y)) - (4*z)/(3*(1 + y)) - (2*z)/(3*(x + y)) - 
         (2*y*z)/(3*(x + y)) - (4*z)/(3*(1 + y)*(x + y + x*y)) + 
         (13*G[{0}, y])/3 - G[{0}, z]/3 - (8*G[{1}, y])/3) + 
       G[{0}, x]*(-z/(3*x) - (2*z)/(-1 + y) - (20*z)/(3*y) + 
         (22*z)/(3*(1 + y)^2) + (4*z)/(y*(1 + y)^2) + 
         (10*y*z)/(3*(1 + y)^2) + (2*z)/(3*(1 + y)) + (2*z)/(3*y*(1 + y)) + 
         (16*z)/(3*(x + y)) - (2*z)/(3*(1 + y)*(x + y + x*y)) + 
         (2*G[{0}, y])/3 + G[{0}, z]/3 - G[{1}, y]) + 
       G[{0}, y]*(z/3 - (4*z)/(-1 + y) + (17*z)/(3*y) + (x*z)/(3*y) + 
         (8*z)/(3*(1 + y)) - (4*z)/(3*(x + y)) + 
         (8*z)/(3*(1 + y)*(x + y + x*y)) - G[{0}, z]/3 - (2*G[{-y}, x])/3) + 
       ((2*z)/3 + (14*z)/(3*(1 - y)) + (22*z)/(3*(-1 + y)) - (4*z)/y^2 + 
         (8*z)/(3*y) + (2*y*z)/(3*(1 - y)) + (4*z)/(3*(1 + y)^2) + 
         (6*z)/(y^2*(1 + y)^2) + (28*z)/(3*y*(1 + y)^2) - (2*y*z)/(1 + y)^2 - 
         (2*z)/(3*(1 + y)) - (2*z)/(y^2*(1 + y)) - (2*z)/(x + y) - 
         (2*z)/((1 + y)*(x + y + x*y)))*G[{-y}, x] + 
       G[{1}, y]*((-4*z)/3 - (6*z)/(-1 + y) - (10*z)/(3*y) + 
         (20*z)/(3*(x + y)) + (2*y*z)/(3*(x + y)) + (11*G[{-y}, x])/3) + 
       ((4*z)/y^2 + (4*z)/y - (38*z)/(3*(1 + y)^3) - 
         (7*z)/(3*y^3*(1 + y)^3) - (38*z)/(3*y^2*(1 + y)^3) - 
         (47*z)/(3*y*(1 + y)^3) - (26*y*z)/(3*(1 + y)^3) - 
         (4*y^2*z)/(3*(1 + y)^3) - (2*z)/(1 + y)^2 + 
         (7*z)/(3*y^3*(1 + y)^2) + (13*z)/(3*y^2*(1 + y)^2) - 
         (26*z)/(3*y*(1 + y)^2) + (4*z)/(3*(1 + y)) + (2*z)/(y^2*(1 + y)) - 
         (4*z)/(x + y) + (4*z)/((1 + y)*(x + y + x*y)))*
        G[{-(y/(1 + y))}, x] + 3*G[{-1, -1}, x] - 2*G[{-1, 0}, x] + 
       2*G[{-1, -y}, x] - 2*G[{0, -1}, x] - 3*G[{0, 0}, x] + 3*G[{0, 0}, y] + 
       (7*G[{0, 1}, y])/3 + G[{0, -y}, x] + 2*G[{0, -(y/(1 + y))}, x] - 
       2*G[{1, 0}, y] - 3*G[{1, 1}, y] - (2*G[{-y, -1}, x])/3 + 
       (8*G[{-y, 0}, x])/3 - G[{-y, -y}, x] - 2*G[{-y, -(y/(1 + y))}, x]) + 
     (4*z + (90*z)/(1 + y)^4 - (2*z)/(y^3*(1 + y)^4) + (42*z)/(y*(1 + y)^4) + 
       (64*y*z)/(1 + y)^4 + (26*y^2*z)/(1 + y)^4 + (24*y^3*z)/(1 + y)^4 + 
       (12*y^4*z)/(1 + y)^4 - (26*z)/(1 + y)^3 - (14*z)/(y^2*(1 + y)^3) - 
       (54*z)/(y*(1 + y)^3) + (22*y*z)/(1 + y)^3 - (32*y^2*z)/(1 + y)^3 - 
       (40*y^3*z)/(1 + y)^3 - (32*z)/(1 + y)^2 + (2*z)/(y^3*(1 + y)^2) + 
       (10*z)/(y^2*(1 + y)^2) + (4*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2 + 
       (24*y^2*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
     ((24*z)/(1 + y)^3 + (8*z)/(y*(1 + y)^3) + (24*y*z)/(1 + y)^3 + 
       (8*y^2*z)/(1 + y)^3 - (8*z)/(1 + y) - (8*z)/(y*(1 + y)))*
      G[{-(y/(1 + y)), -1}, x] + ((-24*z)/(1 + y)^3 - (8*z)/(y*(1 + y)^3) - 
       (24*y*z)/(1 + y)^3 - (8*y^2*z)/(1 + y)^3 + (8*z)/(1 + y) + 
       (8*z)/(y*(1 + y)))*G[{-(y/(1 + y)), 0}, x] - 
     (36*z*G[{-1, -1, -1}, x])/y + ((8*z)/(y^3*(1 + y)^3) + 
       (32*z)/(y^2*(1 + y)^3) + (24*z)/(y*(1 + y)^3) - 
       (8*z)/(y^3*(1 + y)^2) - (24*z)/(y^2*(1 + y)^2))*
      G[{-1, -1, -(y/(1 + y))}, x] + (4*z + (18*z)/x + (16*z)/(-1 + y) + 
       (34*z)/y - (2*x*z)/y + (4*y*z)/(-1 + y) + (4*z)/(1 + y) - 
       (56*z)/(x + y) - (8*y*z)/(x + y) + (4*z)/((1 + y)*(x + y + x*y)))*
      G[{-1, 0, -1}, x] + ((-4*z)/x - (4*z)/(-1 + y) - (4*z)/(1 + y) + 
       (12*z)/(x + y) - (4*z)/((1 + y)*(x + y + x*y)))*G[{-1, 0, 0}, x] + 
     ((4*z)/(y^3*(1 + y)^3) + (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{-1, 0, -(y/(1 + y))}, x] + ((-4*z)/(y^3*(1 + y)^3) - 
       (16*z)/(y^2*(1 + y)^3) - (12*z)/(y*(1 + y)^3) + (8*y*z)/(1 + y)^3 + 
       (32*y^2*z)/(1 + y)^3 + (24*y^3*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^2) + 
       (12*z)/(y^2*(1 + y)^2) - (8*y*z)/(1 + y)^2 - (24*y^2*z)/(1 + y)^2)*
      G[{-1, -y, -(y/(1 + y))}, x] + (4*z + (18*z)/x + (20*z)/y - (8*x*z)/y + 
       (12*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + 
       (4*y^2*z)/(1 + y)^2 + (8*z)/(y*(1 + y)) - (28*z)/(x + y) - 
       (8*y*z)/(x + y) - (8*z)/((1 + y)*(x + y + x*y)))*G[{0, -1, -1}, x] + 
     (4*z + (12*z)/y - (12*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - 
       (12*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2 - (8*z)/(y*(1 + y)) - 
       (16*z)/(x + y) + (8*z)/((1 + y)*(x + y + x*y)))*G[{0, -1, 0}, x] + 
     (-12*z - (22*z)/x - (2*z)/y + (6*x*z)/y + (4*z)/(x + y) + 
       (12*y*z)/(x + y))*G[{0, 0, -1}, x] + 
     ((-6*z)/x - (4*z)/y + (20*z)/(x + y))*G[{0, 0, 0}, x] + 
     G[{0}, z]*(4*z + (8*z)/x - (2*z)/y - (6*x*z)/y + 
       ((-18*z)/x + (16*z)/y - (8*x*z)/y - (4*z)/(1 + y) - 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{-1, -1}, x] + 
       ((4*z)/(1 + y) + (4*z)/((1 + y)*(x + y + x*y)))*G[{-1, 0}, x] + 
       (-4*z + (14*z)/x - (10*z)/y + (6*x*z)/y + (4*z)/(1 + y)^2 + 
         (8*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2 - (4*z)/(y*(1 + y)) + 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{0, -1}, x] + 
       (2*z + (2*z)/x - (4*z)/y + (4*z)/(y*(1 + y)) - 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, x] + 
       (2*z + (14*z)/(3*y) + (2*x*z)/y - (4*z)/(1 + y) - 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, y] + 
       (4*z - (4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{0, -(y/(1 + y))}, x] + 
       (4*z - (4*z)/y + (4*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 - (4*y^2*z)/(1 + y)^2)*G[{-y, -1}, x] + 
       ((4*z)/y - (8*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2)*
        G[{-y, 0}, x] + (-4*z + (4*z)/(1 + y)^3 + (8*y*z)/(1 + y)^3 + 
         (4*y^2*z)/(1 + y)^3 + (4*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
        G[{-y, -(y/(1 + y))}, x] + ((-8*z)/(1 + y)^2 - (4*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 + (4*z)/(1 + y) + (4*z)/(y*(1 + y)))*
        G[{-(y/(1 + y)), -1}, x] + ((8*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + 
         (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) - (4*z)/(y*(1 + y)))*
        G[{-(y/(1 + y)), 0}, x] + 18*G[{-1, -1, -1}, x] - 
       14*G[{-1, 0, -1}, x] - 14*G[{0, -1, -1}, x] + 2*G[{0, -1, 0}, x] + 
       12*G[{0, 0, -1}, x] + (2*G[{0, 0, 0}, y])/3) + 
     (-6*z + (4*z)/(-1 + y) - (94*z)/(3*y) - (6*x*z)/y + (12*z)/(1 + y) + 
       (4*z)/(x + y) + (12*z)/((1 + y)*(x + y + x*y)))*G[{0, 0, 0}, y] + 
     (-4*z - (6*z)/x - (10*z)/(3*y) - (6*x*z)/y)*G[{0, 0, 0}, z] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, 0, -(y/(1 + y))}, x] + (-8*z - (28*z)/(-1 + y) - (8*z)/y + 
       (4*x*z)/y - (4*z)/(1 + y) + (26*z)/(x + y) + (6*y*z)/(x + y) - 
       (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 1, 0}, y] + 
     ((-2*z)/(y^3*(1 + y)^3) - (8*z)/(y^2*(1 + y)^3) - (6*z)/(y*(1 + y)^3) + 
       (2*z)/(y^3*(1 + y)^2) + (6*z)/(y^2*(1 + y)^2))*
      G[{0, -y, -(y/(1 + y))}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{0, -(y/(1 + y)), -1}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{0, -(y/(1 + y)), 0}, x] + ((4*z)/(y^3*(1 + y)^3) + 
       (16*z)/(y^2*(1 + y)^3) + (12*z)/(y*(1 + y)^3) - 
       (4*z)/(y^3*(1 + y)^2) - (12*z)/(y^2*(1 + y)^2))*
      G[{0, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     (8*z + (12*z)/(-1 + y) + (12*z)/y - (16*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 0, 0}, y] + G[{-y}, x]*((-42*z)/(1 + y)^4 - 
       (6*z)/(y^2*(1 + y)^4) - (30*z)/(y*(1 + y)^4) - (18*y*z)/(1 + y)^4 + 
       (26*z)/(1 + y)^3 + (8*z)/(y^3*(1 + y)^3) + (46*z)/(y^2*(1 + y)^3) + 
       (76*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 + (12*z)/(1 + y)^2 - 
       (8*z)/(y^3*(1 + y)^2) - (32*z)/(y^2*(1 + y)^2) - 
       (20*z)/(y*(1 + y)^2) + (-4*z - (20*z)/(1 - y) - (20*z)/(-1 + y) - 
         (8*z)/y^2 + (12*z)/y - (4*y*z)/(1 - y) + (12*z)/(y^2*(1 + y)^2) + 
         (12*z)/(y*(1 + y)^2) - (12*z)/(1 + y) - (4*z)/(y^2*(1 + y)) - 
         (4*z)/(x + y) - (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, y] + 
       (-4*z + (6*z)/x - (24*z)/(1 - y) - (44*z)/(-1 + y) - (28*z)/y + 
         (4*x*z)/y + (4*z)/(1 + y)^2 - (2*z)/(y^2*(1 + y)^2) + 
         (2*z)/(y*(1 + y)^2) + (8*z)/(1 + y) + (2*z)/(y^2*(1 + y)) + 
         (28*z)/(x + y) + (4*y*z)/(x + y) + (4*z)/((1 + y)*(x + y + x*y)))*
        G[{1, 0}, y] + 2*G[{0, 0, 0}, y] + 16*G[{0, 1, 0}, y] - 
       10*G[{1, 0, 0}, y] - 22*G[{1, 1, 0}, y]) + 
     (8*z + (36*z)/(-1 + y) + (20*z)/y - (40*z)/(x + y) - (4*y*z)/(x + y))*
      G[{1, 1, 0}, y] + G[{0}, x]*(-4*z - (4*z)/x - (10*z)/(1 + y)^4 - 
       (2*z)/(y*(1 + y)^4) - (14*y*z)/(1 + y)^4 - (6*y^2*z)/(1 + y)^4 + 
       (50*z)/(1 + y)^3 + (6*z)/(y^2*(1 + y)^3) + (32*z)/(y*(1 + y)^3) + 
       (24*y*z)/(1 + y)^3 - (18*z)/(1 + y)^2 - (6*z)/(y^2*(1 + y)^2) - 
       (24*z)/(y*(1 + y)^2) + (2*z + (2*z)/x)*G[{0}, z] + 
       G[{0}, y]*((-4*z)/y - (12*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) - 
         (8*y*z)/(1 + y)^3 - (4*y*z)/(1 + y)^2 + (4*z)/(1 + y) + 
         (8*z)/(y*(1 + y)) + (4*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*y*z)/((1 + y)^3*(x + y + x*y)) + (4*y^2*z)/
          ((1 + y)^3*(x + y + x*y)) - (8*z)/((1 + y)*(x + y + x*y)) + 
         ((4*z)/y + (4*z)/(1 + y)^2 + (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) - 
           (4*z)/(y*(1 + y)) + (4*z)/((1 + y)*(x + y + x*y)))*G[{0}, z]) + 
       ((4*z)/(-1 + y) - (20*z)/y + (4*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) - 
         (4*y*z)/(1 + y)^2 + (12*z)/(1 + y) + (8*z)/(y*(1 + y)) + 
         (4*z)/(x + y) - (8*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, y] + 
       (2*z + (2*z)/x)*G[{0, 0}, z] + ((12*z)/(-1 + y) + (8*z)/y + 
         (2*z)/(1 + y)^2 - (2*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
         (8*z)/(1 + y) - (2*z)/(y*(1 + y)) - (12*z)/(x + y))*G[{1, 0}, y] - 
       2*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, y] + 2*G[{1, 0, 0}, y] + 
       6*G[{1, 1, 0}, y]) + G[{-1}, x]*((24*z)/x + (14*z)/y - (4*x*z)/y - 
       (4*z)/(1 + y)^4 - (20*y*z)/(1 + y)^4 - (28*y^2*z)/(1 + y)^4 - 
       (12*y^3*z)/(1 + y)^4 - (12*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) + 
       (4*y*z)/(1 + y)^3 + (12*y^2*z)/(1 + y)^3 + (12*z)/(1 + y)^2 + 
       (4*z)/(y*(1 + y)^2) + ((6*z)/x - (4*z)/(-1 + y) - (36*z)/y + 
         (4*x*z)/y - (4*y*z)/(-1 + y) + (4*z)/(1 + y) + (28*z)/(x + y) + 
         (4*y*z)/(x + y) + (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, y] + 
       G[{0}, z]*((-12*z)/x - (8*z)/y + (4*x*z)/y + 2*G[{0, 0}, y]) + 
       ((-6*z)/x + (4*z)/y - (4*x*z)/y)*G[{0, 0}, z] + 
       G[{0}, y]*((-4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - 
         (4*y^2*z)/(1 + y)^3 + (8*z)/(1 + y) - 
         (4*z)/((1 + y)^3*(x + y + x*y)) - (8*y*z)/((1 + y)^3*
           (x + y + x*y)) - (4*y^2*z)/((1 + y)^3*(x + y + x*y)) + 
         (8*z)/((1 + y)*(x + y + x*y)) + ((-6*z)/x + (8*z)/y - 
           (4*z)/(1 + y) - (4*z)/((1 + y)*(x + y + x*y)))*G[{0}, z] + 
         2*G[{0, 0}, z]) + (4*z - (6*z)/x + (8*z)/(-1 + y) + (20*z)/y - 
         (4*x*z)/y - (4*z)/(1 + y) - (16*z)/(x + y) - (4*y*z)/(x + y) - 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{1, 0}, y] - 18*G[{0, 0, 0}, y] + 
       2*G[{0, 0, 0}, z] - 10*G[{0, 1, 0}, y] + 8*G[{1, 0, 0}, y] + 
       16*G[{1, 1, 0}, y]) + (4*z - (8*z)/y^2 + (4*z)/y - (4*z)/(1 + y)^2 + 
       (8*z)/(y^2*(1 + y)^2) + (12*z)/(y*(1 + y)^2) - (12*y*z)/(1 + y)^2 - 
       (4*y^2*z)/(1 + y)^2)*G[{-y, -1, -1}, x] + 
     (-4*z + (8*z)/y^2 - (4*z)/y + (4*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (12*z)/(y*(1 + y)^2) + (12*y*z)/(1 + y)^2 + (4*y^2*z)/(1 + y)^2)*
      G[{-y, -1, 0}, x] + ((-4*z)/(y^3*(1 + y)^3) - (16*z)/(y^2*(1 + y)^3) - 
       (12*z)/(y*(1 + y)^3) + (8*y*z)/(1 + y)^3 + (32*y^2*z)/(1 + y)^3 + 
       (24*y^3*z)/(1 + y)^3 + (4*z)/(y^3*(1 + y)^2) + 
       (12*z)/(y^2*(1 + y)^2) - (8*y*z)/(1 + y)^2 - (24*y^2*z)/(1 + y)^2)*
      G[{-y, -1, -(y/(1 + y))}, x] + ((6*z)/x - (16*z)/(-1 + y) + (8*z)/y^2 - 
       (16*z)/y + (4*x*z)/y - (4*y*z)/(-1 + y) - (20*z)/(1 + y)^2 - 
       (12*z)/(y^2*(1 + y)^2) - (28*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 + 
       (4*z)/(y^2*(1 + y)) + (28*z)/(x + y) + (4*y*z)/(x + y) + 
       (4*z)/((1 + y)*(x + y + x*y)))*G[{-y, 0, -1}, x] + 
     ((4*z)/(-1 + y) - (8*z)/y^2 - (4*z)/y + (20*z)/(1 + y)^2 + 
       (12*z)/(y^2*(1 + y)^2) + (28*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - 
       (4*z)/(y^2*(1 + y)) - (4*z)/(x + y) - (4*z)/((1 + y)*(x + y + x*y)))*
      G[{-y, 0, 0}, x] + ((10*z)/(y^3*(1 + y)^3) + (40*z)/(y^2*(1 + y)^3) + 
       (30*z)/(y*(1 + y)^3) - (10*z)/(y^3*(1 + y)^2) - 
       (30*z)/(y^2*(1 + y)^2))*G[{-y, 0, -(y/(1 + y))}, x] + 
     ((2*z)/(y^3*(1 + y)^3) + (8*z)/(y^2*(1 + y)^3) + (6*z)/(y*(1 + y)^3) - 
       (4*y*z)/(1 + y)^3 - (16*y^2*z)/(1 + y)^3 - (12*y^3*z)/(1 + y)^3 - 
       (2*z)/(y^3*(1 + y)^2) - (6*z)/(y^2*(1 + y)^2) + (4*y*z)/(1 + y)^2 + 
       (12*y^2*z)/(1 + y)^2)*G[{-y, -y, -(y/(1 + y))}, x] + 
     (-4*z - (8*z)/y + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
       (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2)*
      G[{-y, -(y/(1 + y)), -1}, x] + (4*z + (8*z)/y - (4*y^2*z)/(1 + y)^3 - 
       (4*y^3*z)/(1 + y)^3 - (20*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
       (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y)), 0}, x] + 
     G[{0}, y]*(-8*z + (10*z)/y + (2*x*z)/y + 
       ((4*z)/y - (4*z)/(1 + y)^3 - (4*z)/(y*(1 + y)^3) - (4*z)/(1 + y)^2 - 
         (4*z)/(1 + y))*G[{-y}, x] + ((16*z)/(1 + y)^4 + 
         (4*z)/(y*(1 + y)^4) + (20*y*z)/(1 + y)^4 + (8*y^2*z)/(1 + y)^4 + 
         (8*z)/(1 + y)^3 + (4*z)/(y*(1 + y)^3) + (12*y*z)/(1 + y)^3 + 
         (8*y^2*z)/(1 + y)^3 - (4*z)/(1 + y)^2 - (8*z)/(y*(1 + y)^2) - 
         (8*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
       ((-8*z)/(-1 + y) - (40*z)/y + (8*x*z)/y - (8*y*z)/(-1 + y) + 
         (44*z)/(x + y) + (8*y*z)/(x + y))*G[{-1, -1}, x] + 
       (-4*z - (40*z)/(1 - y) - (44*z)/(-1 + y) - (4*y*z)/(1 - y))*
        G[{-1, -y}, x] + G[{0}, z]*(4*z - (6*z)/y - (2*x*z)/y + 
         ((-4*z)/y + (4*z)/(1 + y)^2 + (4*z)/(y*(1 + y)^2) + (4*z)/(1 + y))*
          G[{-y}, x] + ((-4*z)/(1 + y)^3 - (8*y*z)/(1 + y)^3 - 
           (4*y^2*z)/(1 + y)^3 + (4*z)/(1 + y))*G[{-(y/(1 + y))}, x] + 
         6*G[{-1, -1}, x] - 6*G[{0, -1}, x]) + 
       ((6*z)/x - (6*z)/(-1 + y) - (2*z)/y - (6*x*z)/y + (2*y*z)/(-1 + y) + 
         (20*z)/(1 + y)^2 + (8*z)/(y*(1 + y)^2) + (16*y*z)/(1 + y)^2 + 
         (4*y^2*z)/(1 + y)^2 + (4*z)/(y*(1 + y)) + (2*z)/(x + y) - 
         (6*y*z)/(x + y) - (4*z)/((1 + y)*(x + y + x*y)))*G[{0, -1}, x] + 
       ((4*z)/(-1 + y) + (8*z)/y - (4*z)/(y*(1 + y)) - (12*z)/(x + y) + 
         (4*z)/((1 + y)*(x + y + x*y)))*G[{0, 0}, x] + 
       (2*z + (14*z)/(3*y) + (2*x*z)/y)*G[{0, 0}, z] + 
       (2*z + (10*z)/(1 - y) + (12*z)/(-1 + y) + (2*y*z)/(1 - y))*
        G[{0, -y}, x] + (4*z + (8*z)/y - (20*z)/(1 + y)^3 - 
         (8*z)/(y*(1 + y)^3) - (12*y*z)/(1 + y)^3 - (4*y^2*z)/(1 + y)^3 - 
         (4*y^3*z)/(1 + y)^3 - (8*z)/(1 + y)^2 - (16*y*z)/(1 + y)^2)*
        G[{0, -(y/(1 + y))}, x] + ((-6*z)/x + (12*z)/(-1 + y) - (8*z)/y^2 + 
         (28*z)/y - (4*x*z)/y + (8*y*z)/(-1 + y) - (8*z)/(1 + y)^2 + 
         (12*z)/(y^2*(1 + y)^2) + (16*z)/(y*(1 + y)^2) - (16*y*z)/(1 + y)^2 - 
         (4*y^2*z)/(1 + y)^2 - (4*z)/(y^2*(1 + y)) - (28*z)/(x + y) - 
         (4*y*z)/(x + y) - (4*z)/((1 + y)*(x + y + x*y)))*G[{-y, -1}, x] + 
       ((-4*z)/(-1 + y) + (8*z)/y^2 - (12*z)/(1 + y)^2 - 
         (12*z)/(y^2*(1 + y)^2) - (24*z)/(y*(1 + y)^2) + 
         (4*z)/(y^2*(1 + y)) + (4*z)/(x + y) + (4*z)/((1 + y)*(x + y + x*y)))*
        G[{-y, 0}, x] + (4*z + (28*z)/(1 - y) + (32*z)/(-1 + y) + 
         (4*y*z)/(1 - y))*G[{-y, -y}, x] + 
       (-4*z - (8*z)/y + (20*z)/(1 + y)^3 + (8*z)/(y*(1 + y)^3) + 
         (12*y*z)/(1 + y)^3 + (4*y^2*z)/(1 + y)^3 + (4*y^3*z)/(1 + y)^3 + 
         (8*z)/(1 + y)^2 + (16*y*z)/(1 + y)^2)*G[{-y, -(y/(1 + y))}, x] + 
       ((8*z)/y^2 + (8*z)/y - (12*z)/(1 + y)^2 - (12*z)/(y^2*(1 + y)^2) - 
         (24*z)/(y*(1 + y)^2) + (4*z)/(y^2*(1 + y)) - (4*z)/(y*(1 + y)) - 
         (8*z)/(x + y) + (8*z)/((1 + y)*(x + y + x*y)))*
        G[{-(y/(1 + y)), -1}, x] + ((-8*z)/y^2 - (8*z)/y + (12*z)/(1 + y)^2 + 
         (12*z)/(y^2*(1 + y)^2) + (24*z)/(y*(1 + y)^2) - 
         (4*z)/(y^2*(1 + y)) + (4*z)/(y*(1 + y)) + (8*z)/(x + y) - 
         (8*z)/((1 + y)*(x + y + x*y)))*G[{-(y/(1 + y)), 0}, x] - 
       36*G[{-1, -1, -1}, x] + 10*G[{-1, 0, -1}, x] + 4*G[{-1, 0, 0}, x] + 
       22*G[{-1, -y, -1}, x] - 4*G[{-1, -y, 0}, x] + 6*G[{0, -1, -1}, x] - 
       2*G[{0, 0, -1}, x] + 6*G[{0, 0, 0}, x] + (2*G[{0, 0, 0}, z])/3 - 
       6*G[{0, -y, -1}, x] - 2*G[{0, -y, 0}, x] + 
       4*G[{0, -(y/(1 + y)), -1}, x] - 4*G[{0, -(y/(1 + y)), 0}, x] + 
       26*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] - 6*G[{-y, 0, 0}, x] - 
       16*G[{-y, -y, -1}, x] + 2*G[{-y, -y, 0}, x] - 
       4*G[{-y, -(y/(1 + y)), -1}, x] + 4*G[{-y, -(y/(1 + y)), 0}, x]) + 
     ((-4*z)/(y^3*(1 + y)^3) - (16*z)/(y^2*(1 + y)^3) - 
       (12*z)/(y*(1 + y)^3) + (4*z)/(y^3*(1 + y)^2) + (12*z)/(y^2*(1 + y)^2))*
      G[{-y, -(y/(1 + y)), -(y/(1 + y))}, x] + 
     ((8*z)/y^2 + (8*z)/y - (8*z)/(1 + y)^2 - (8*z)/(y^2*(1 + y)^2) - 
       (16*z)/(y*(1 + y)^2) - (8*z)/(y*(1 + y)) - (8*z)/(x + y) + 
       (8*z)/((1 + y)*(x + y + x*y)))*G[{-(y/(1 + y)), -1, -1}, x] + 
     ((-8*z)/y^2 - (8*z)/y + (8*z)/(1 + y)^2 + (8*z)/(y^2*(1 + y)^2) + 
       (16*z)/(y*(1 + y)^2) + (8*z)/(y*(1 + y)) + (8*z)/(x + y) - 
       (8*z)/((1 + y)*(x + y + x*y)))*G[{-(y/(1 + y)), -1, 0}, x] + 
     ((-8*z)/y^2 - (8*z)/y + (20*z)/(1 + y)^2 + (12*z)/(y^2*(1 + y)^2) + 
       (28*z)/(y*(1 + y)^2) + (4*y*z)/(1 + y)^2 - (4*z)/(1 + y) - 
       (4*z)/(y^2*(1 + y)) + (8*z)/(x + y) - (8*z)/((1 + y)*(x + y + x*y)))*
      G[{-(y/(1 + y)), 0, -1}, x] + ((8*z)/y^2 + (8*z)/y - (20*z)/(1 + y)^2 - 
       (12*z)/(y^2*(1 + y)^2) - (28*z)/(y*(1 + y)^2) - (4*y*z)/(1 + y)^2 + 
       (4*z)/(1 + y) + (4*z)/(y^2*(1 + y)) - (8*z)/(x + y) + 
       (8*z)/((1 + y)*(x + y + x*y)))*G[{-(y/(1 + y)), 0, 0}, x] - 
     27*G[{-1, -1, -1, -1}, x] + 27*G[{-1, -1, 0, -1}, x] + 
     31*G[{-1, 0, -1, -1}, x] - 5*G[{-1, 0, 0, -1}, x] - 
     4*G[{-1, 0, 0, 0}, x] - 22*G[{-1, -y, 0, -1}, x] + 
     4*G[{-1, -y, 0, 0}, x] + 41*G[{0, -1, -1, -1}, x] - 
     3*G[{0, -1, 0, -1}, x] - 6*G[{0, -1, 0, 0}, x] - 
     11*G[{0, 0, -1, -1}, x] + 4*G[{0, 0, -1, 0}, x] - 
     9*G[{0, 0, 0, -1}, x] - 10*G[{0, 0, 0, 0}, x] - 
     (28*G[{0, 0, 0, 0}, y])/3 + (2*G[{0, 0, 0, 0}, z])/3 + 
     12*G[{0, 0, 1, 0}, y] - 2*G[{0, 1, 0, 0}, y] - 14*G[{0, 1, 1, 0}, y] + 
     6*G[{0, -y, 0, -1}, x] + 2*G[{0, -y, 0, 0}, x] + 
     4*G[{0, -(y/(1 + y)), -1, -1}, x] - 4*G[{0, -(y/(1 + y)), -1, 0}, x] - 
     4*G[{0, -(y/(1 + y)), 0, -1}, x] + 4*G[{0, -(y/(1 + y)), 0, 0}, x] + 
     2*G[{1, 0, 0, 0}, y] - 14*G[{1, 0, 1, 0}, y] + 6*G[{1, 1, 0, 0}, y] + 
     18*G[{1, 1, 1, 0}, y] - 32*G[{-y, -1, 0, -1}, x] + 
     6*G[{-y, -1, 0, 0}, x] - 18*G[{-y, 0, -1, -1}, x] - 
     8*G[{-y, 0, -1, 0}, x] + 8*G[{-y, 0, 0, -1}, x] + 
     10*G[{-y, 0, 0, 0}, x] + 16*G[{-y, -y, 0, -1}, x] - 
     2*G[{-y, -y, 0, 0}, x] - 4*G[{-y, -(y/(1 + y)), -1, -1}, x] + 
     4*G[{-y, -(y/(1 + y)), -1, 0}, x] + 4*G[{-y, -(y/(1 + y)), 0, -1}, x] - 
     4*G[{-y, -(y/(1 + y)), 0, 0}, x] + (2*z + (42*z)/x + (32*z)/(-1 + y) - 
       (34*z)/y + (4*z)/(1 + y) + (9*z)/(x + y) + 28*(-x^(-1) - (x + y)^(-1))*
        z + (x/y - (x + y)^(-1) - y/(x + y))*z - 
       (9*(x + ((-1 + y)*y)/(x + y))*z)/(4*y) + 
       4*(-(x + y)^(-1) + 1/((1 + y)*(x + y + x*y)))*z - 
       (13*(-((x*z)/y) - ((3 + y)*z)/(x + y)))/4 - 28*G[{-1}, x] + 
       2*G[{0}, x] - 16*G[{0}, y] - 6*G[{0}, z] + 16*G[{1}, y] - 
       6*G[{-y}, x])*Zeta[3])}


==> anc/rotmat.m <==
(* ::Package:: *)

(* Please refer to:

S. Hasan, U. Schubert

"Master Integrals for the mixed EW-QCD corrections to the Drell-Yan production of a massive lepton pair"

[arXiv:2004.14908] *)



(* Description:

This file contains the transformation from the integrals \[CapitalTau] depicted in Figure 3 to the canoncial integrals given in the file "canonical-mi.m". 
Please note that the integrals \[CapitalTau] are given in reduze notation.  *) 



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.3,2.4)

- the integrals are given as functions of x, y and z defined in Eq.(3.1)

- the left hand side of each arrow symbolizes the propagator structures of the integrals \[CapitalTau]. 
 For example INT["DYLM", {1, 0, 0, 2, 2, 0, 0, 0, 0}] represents the master integral where 
 the first, fourth and fifth denominator defined in Eq. 2.5 are raised to the respective 
 powers 1, 2 and 2. 

 *)


(* Explicit Result *)
TautoMI={INT["DYLM", {1, 0, 0, 2, 2, 0, 0, 0, 0}] -> MI[1]/(ep^2*mz*x), 
 INT["DYLM", {2, 1, 0, 1, 2, 0, 0, 0, 0}] -> MI[2]/(ep^2*mz^2*x^2), 
 INT["DYLM", {2, 0, 0, 1, 0, 2, 0, 0, 0}] -> MI[3]/(ep^2*mz*x), 
 INT["DYLM", {2, 0, 0, 1, 1, 2, 0, 0, 0}] -> 
  -(MI[1] - MI[3] - (2*MI[4])/Sqrt[1 - 4*z])/(2*ep^2*mz^2*x*z), 
 INT["DYLM", {2, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  MI[5]/(ep^3*mz^2*x^(3/2)*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 2, 0, 2, 0, 0, 1, 0, 0}] -> MI[6]/(ep^2*mz*x), 
 INT["DYLM", {2, 0, 0, 0, 2, 0, 1, 0, 0}] -> MI[7]/(ep^2*mz*x), 
 INT["DYLM", {2, 0, 0, 0, 1, 0, 2, 0, 0}] -> (-2*MI[7] + x*MI[8])/
   (ep^2*mz*x*(1 + x)), INT["DYLM", {0, 0, 2, 0, 1, 0, 1, 0, 0}] -> 
  -(MI[9]/((-1 + ep)*ep^2)), INT["DYLM", {1, 0, 0, 0, 0, 1, 2, 1, 0}] -> 
  MI[10]/(ep^3*mz*(y + z)), INT["DYLM", {0, 1, 2, 0, 1, 0, 1, 0, 0}] -> 
  MI[11]/(ep^3*mz*x), INT["DYLM", {0, 2, 0, 2, 1, 0, 1, 0, 0}] -> 
  (-3*MI[6] + 2*MI[9] - 2*(-1 + x)*MI[12])/(2*ep^2*mz^2*x*(1 + x)), 
 INT["DYLM", {0, 1, 1, 1, 1, 0, 1, 0, 0}] -> MI[13]/(ep^4*mz*x), 
 INT["DYLM", {2, 0, 0, 0, 0, 2, 1, 0, 0}] -> MI[14]/(ep^2*mz*z), 
 INT["DYLM", {0, 0, 2, 0, 0, 2, 1, 0, 0}] -> MI[15]/(ep^2*mz*y), 
 INT["DYLM", {0, 0, 2, 0, 0, 1, 2, 0, 0}] -> (-2*z*MI[15] + y*MI[16])/
   (ep^2*mz*y*(y + z)), INT["DYLM", {1, 0, 0, 1, 0, 2, 1, 0, 0}] -> 
  MI[17]/(ep^3*mz*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {1, 0, 0, 1, 0, 3, 1, 0, 0}] -> 
  MI[18]/(ep^2*mz^2*Sqrt[x]*z*Sqrt[x + 4*z]), 
 INT["DYLM", {1, 0, 0, 2, 0, 2, 1, 0, 0}] -> 
  (Sqrt[x]*(3*MI[17] + 2*MI[18]) + 2*Sqrt[x + 4*z]*MI[19])/
   (2*ep^2*mz^2*x*z*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 1, 0, 2, 0, 1, 1, 0, 0}] -> 
  MI[20]/(ep^3*mz*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 1, 0, 1, 0, 1, 2, 1, 0}] -> MI[21]/(ep^3*mz^2*x*(y + z)), 
 INT["DYLM", {1, 0, 0, 0, 1, 1, 1, 1, 0}] -> 
  MI[22]/((1 - 2*ep)*ep^3*mz*(y + z)), 
 INT["DYLM", {1, 0, 0, 0, 1, 1, 2, 1, 0}] -> 
  MI[23]/(ep^3*mz^2*(1 + x)*(y + z)), 
 INT["DYLM", {0, 0, 0, 1, 1, 1, 2, 1, 0}] -> MI[24]/(ep^3*mz^2*(y + z)), 
 INT["DYLM", {1, 0, 1, 1, 0, 2, 1, 0, 0}] -> MI[25]/(ep^3*mz^2*x*y), 
 INT["DYLM", {1, 0, 1, 1, 0, 3, 1, 0, 0}] -> (-(z*MI[25]) + y*MI[26])/
   (ep^2*mz^3*x*y*z*(y + z)), INT["DYLM", {0, 1, 1, 1, 0, 1, 1, 0, 0}] -> 
  MI[27]/(ep^4*mz*(x + y + z)), INT["DYLM", {0, 1, 1, 1, 0, 1, 2, 0, 0}] -> 
  MI[28]/(ep^3*mz^2*x*(y + z)), INT["DYLM", {2, 0, 0, 0, 1, 1, 1, 0, 0}] -> 
  MI[29]/(ep^3*mz*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {2, 0, 0, 0, 2, 1, 1, 0, 0}] -> 
  ((-3*MI[29])/(Sqrt[x]*Sqrt[x + 4*z]) + MI[30]/Sqrt[1 - 4*z])/
   (ep^2*mz^2*(1 + x)), INT["DYLM", {0, 0, 2, 0, 1, 1, 1, 0, 0}] -> 
  MI[31]/(ep^3*mz*(y + z)), INT["DYLM", {0, 0, 2, 0, 2, 1, 1, 0, 0}] -> 
  (2*y*(z*(2*MI[9] - 2*MI[15] - MI[16] - 6*MI[31]) + 6*MI[31]) + 
    z^2*(2*MI[9] - 2*MI[15] - MI[16] - 6*MI[31] - (4*MI[32])/Sqrt[1 - 4*z]) + 
    y^2*(2*MI[9] - 2*MI[15] - MI[16] - 6*MI[31] + (4*MI[32])/Sqrt[1 - 4*z]))/
   (4*ep^2*mz^2*(y^3 + z^3 + y^2*(-1 + 3*z) + y*z*(-1 + 3*z))), 
 INT["DYLM", {1, 0, 1, 0, 1, 1, 1, 0, 0}] -> MI[33]/(ep^4*mz*(x + y + z)), 
 INT["DYLM", {1, 0, 1, 0, 1, 1, 2, 0, 0}] -> 
  MI[34]/(ep^3*mz^2*(1 + x)*(y + z)), 
 INT["DYLM", {0, 1, 1, 0, 1, 1, 1, 0, 0}] -> 
  MI[35]/(ep^3*(mz - 2*ep*mz)*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 1, 2, 0, 1, 1, 1, 0, 0}] -> 
  MI[36]/(ep^3*mz^2*(1 + x)*(y + z)), 
 INT["DYLM", {0, 0, 0, 2, 1, 1, 1, 0, 0}] -> 
  (MI[9] - 2*MI[14] + 2*Sqrt[1 - 4*z]*MI[37])/(2*ep^2*mz*z - 4*ep^3*mz*z), 
 INT["DYLM", {1, 0, 0, 1, 1, 1, 1, 0, 0}] -> 
  MI[38]/(ep^4*mz*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {2, 0, 0, 1, 1, 1, 1, 0, 0}] -> 
  MI[39]/(ep^3*mz^2*x^(3/2)*Sqrt[x + 4*z]), 
 INT["DYLM", {2, 0, 0, 1, 1, 2, 1, 0, 0}] -> 
  (2*Sqrt[x + 4*z]*MI[4] + Sqrt[x + 4*z]*(MI[30] - 2*MI[37] + 
      2*Sqrt[1 - 4*z]*MI[40]) + Sqrt[x]*(-2*Sqrt[1 - 4*z]*MI[17] - 
      2*Sqrt[1 - 4*z]*MI[18] + Sqrt[1 - 4*z]*MI[29] - 
      2*Sqrt[1 - 4*z]*MI[38] - 2*Sqrt[1 - 4*z]*MI[39] + MI[41] - 4*z*MI[41]))/
   (2*ep^2*mz^3*x*(1 + x)*Sqrt[1 - 4*z]*z*Sqrt[x + 4*z]), 
 INT["DYLM", {1, 0, 0, 1, 1, 2, 1, 0, 0}] -> 
  MI[41]/(ep^3*mz^2*Sqrt[x]*Sqrt[1 - 4*z]*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 1, 0, 2, 1, 1, 1, 0, 0}] -> 
  MI[42]/(ep^3*mz^2*Sqrt[x]*Sqrt[x + 4*z]), 
 INT["DYLM", {0, 0, 1, 1, 1, 1, 1, 0, 0}] -> MI[43]/(ep^4*mz*(y + z)), 
 INT["DYLM", {0, 1, 0, 1, 1, 1, 2, 1, 0}] -> (-MI[21] + x*MI[44])/
   (ep^3*mz^3*x*(1 + x)*(y + z)), INT["DYLM", {1, 0, 1, 1, 1, 1, 1, 0, 0}] -> 
  MI[45]/(ep^4*mz^2*x*(y + z)), INT["DYLM", {1, 0, 1, 1, 2, 1, 1, 0, 0}] -> 
  (z^2*(-4*Sqrt[1 - 4*z]*MI[45] + MI[46] - 2*Sqrt[1 - 4*z]*MI[47]) - 
    y^2*(4*Sqrt[1 - 4*z]*MI[45] + MI[46] + 2*Sqrt[1 - 4*z]*MI[47]) - 
    4*y*Sqrt[1 - 4*z]*((-1 + 2*z)*MI[45] + z*MI[47]))/
   (2*ep^3*mz^3*x*Sqrt[1 - 4*z]*(y + z)*(y^2 + z^2 + y*(-1 + 2*z))), 
 INT["DYLM", {1, 0, 1, 1, 1, 2, 1, 0, 0}] -> 
  ((-1 + 2*y + 2*z)*MI[46] + 2*Sqrt[1 - 4*z]*MI[47])/
   (2*ep^3*mz^3*x*Sqrt[1 - 4*z]*(y^2 + z^2 + y*(-1 + 2*z))), 
 INT["DYLM", {0, 1, 1, 1, 1, 1, 1, 0, 0}] -> 
  MI[48]/(ep^4*mz^2*Sqrt[(y + z)^2 + 2*x*(y + z)*(1 + y + z) + 
      x^2*(y^2 + (-1 + z)^2 + 2*y*(1 + z))]), 
 INT["DYLM", {1, 1, 1, 1, 1, 1, 1, 0, 0}] -> 
  MI[49]/(ep^4*mz^3*(x + x^2)*(y + z)), 
 INT["DYLM", {1, 1, 1, 1, 1, 1, 1, -1, 0}] -> 
  MI[50]/(ep^4*mz^2*x^(3/2)*Sqrt[x + 4*z]), 
 INT["DYLM", {1, 1, 1, 1, 1, 1, 1, 0, -1}] -> 
  (-(((y + z)*MI[48])/(x*Sqrt[(y + z)^2 + 2*x*(y + y^2 + z + 2*y*z + z^2) + 
         x^2*(y^2 + (-1 + z)^2 + 2*y*(1 + z))])) + 
    (z*MI[49])/((x + x^2)*(y + z)) + MI[51]/(x + x^2))/(ep^4*mz^2)}

